Optimal Transport Kernels for Sequential and Parallel Neural Architecture Search

Neural architecture search (NAS) automates the design of deep neural networks. One of the main challenges in searching complex and non-continuous architectures is to compare the similarity of networks that the conventional Euclidean metric may fail to capture. Optimal transport (OT) is resilient to such complex structure by considering the minimal cost for transporting a network into another. However, the OT is generally not negative definite which may limit its ability to build the positive-definite kernels required in many kernel-dependent frameworks. Building upon tree-Wasserstein (TW), which is a negative definite variant of OT, we develop a novel discrepancy for neural architectures, and demonstrate it within a Gaussian process surrogate model for the sequential NAS settings. Furthermore, we derive a novel parallel NAS, using quality k-determinantal point process on the GP posterior, to select diverse and high-performing architectures from a discrete set of candidates. Empirically, we demonstrate that our TW-based approaches outperform other baselines in both sequential and parallel NAS.

==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/batch_nas_algorithms.py <==
import sys
sys.path.insert(0,'..')

import itertools
import os
import pickle
import sys
import copy
import numpy as np
import random
import tensorflow as tf
from argparse import Namespace

from data import Data
#from acquisition_functions import acq_fn
#from bo.bo.probo import ProBO
#from bo.dom.list import ListDomain
from bo.pp.pp_gp_my_distmat import MyGpDistmatPP
#from argparse import Namespace

from tqdm import tqdm
from cyDPP.decompose_kernel import decompose_kernel
from cyDPP.sample_dpp import sample_dpp

def run_batch_nas_algorithm(search_space,algo_params):

    # run nas algorithm
    ps = copy.deepcopy(algo_params)
    algo_name = ps['algo_name']

    if algo_name == 'random':
        data = random_search(search_space, **ps)
    elif algo_name == 'evolution':
        data = evolution_search(search_space, **ps)
    elif "gp" in algo_name:
        data = gp_batch_bayesopt_search(search_space, **ps)
    else:
        print('invalid algorithm name')
        sys.exit()

    k = 1
    if 'k' in ps:
        k = ps['k']

    result_val=compute_best_val_losses(data, k, len(data))
    result_test=compute_best_test_losses(data, k, len(data))
    return result_val,result_test



def compute_best_test_losses(data, k, total_queries):
    """
    Given full data from a completed nas algorithm,
    output the test error of the arch with the best val error 
    after every multiple of k
    """
    results = []
    for query in range(k, total_queries + k, k):
        best_arch = sorted(data[:query], key=lambda i:i[3])[0]
        test_error = best_arch[3]
        results.append((query, test_error))

    return results

def compute_best_val_losses(data, k, total_queries):
    """
    Given full data from a completed nas algorithm,
    output the test error of the arch with the best val error 
    after every multiple of k
    """
    results = []
    for query in range(k, total_queries + k, k):
        best_arch = sorted(data[:query], key=lambda i:i[2])[0]
        test_error = best_arch[2]
        results.append((query, test_error))

    return results


def random_search(search_space,
                    total_queries=100, 
                    k=10,
                    allow_isomorphisms=False, 
                    deterministic=True,
                    verbose=1):
    """ 
    random search
    """
    data = search_space.generate_random_dataset(num=total_queries, 
                                                allow_isomorphisms=allow_isomorphisms, 
                                                deterministic_loss=deterministic)
    
    val_losses = [d[2] for d in data]
    
    #top 10
    val_losses = [np.asscalar(d[2]) for d in data]
    top_arches_idx = np.argsort(np.asarray(val_losses))[:10] # descending
    top_arches=[data[ii][0] for ii in top_arches_idx]

    pickle.dump([top_arches,val_losses], open( "10_best_architectures.p", "wb" ) )
        
    print(val_losses[top_arches_idx[0]])
    if verbose:
        top_5_loss = sorted([d[2] for d in data])[:min(5, len(data))]
        print('Query {}, top 5 val losses {}'.format(total_queries, top_5_loss))   
        
        
        
    return data


def evolution_search(search_space,
                        num_init=10,
                        k=10,
                        population_size=50,
                        total_queries=100,
                        tournament_size=10,
                        mutation_rate=1.0, 
                        allow_isomorphisms=False,
                        deterministic=True,
                        verbose=1):
    """
    regularized evolution
    """
    
    data = search_space.generate_random_dataset(num=num_init, 
                                                allow_isomorphisms=allow_isomorphisms,
                                                deterministic_loss=deterministic)
    val_losses = [d[2] for d in data]
    query = num_init

    if num_init <= population_size:
        population = [i for i in range(num_init)]
    else:
        population = np.argsort(val_losses)[:population_size]

    while query <= total_queries:

        # evolve the population by mutating the best architecture
        # from a random subset of the population
        sample = random.sample(population, tournament_size)
        best_index = sorted([(i, val_losses[i]) for i in sample], key=lambda i:i[1])[0][0]
        mutated = search_space.mutate_arch(data[best_index][0], mutation_rate)
        #permuted = search_space.perturb_arch(data[best_index][0])

        archtuple = search_space.query_arch(mutated, deterministic=deterministic)
        
        data.append(archtuple)
        val_losses.append(archtuple[2])
        population.append(len(data) - 1)

        # kill the worst from the population
        if len(population) >= population_size:
            worst_index = sorted([(i, val_losses[i]) for i in population], key=lambda i:i[1])[-1][0]
            population.remove(worst_index)

        if verbose and (query % k == 0):
            top_5_loss = sorted([d[2] for d in data])[:min(5, len(data))]
            print('Query {}, top 5 val losses {}'.format(query, top_5_loss))

        query += 1

    return data

def GP_ThompsonSampling(myGP,xtrain,ytrain,xtest,modelp,newls,batch_size=5):

    localGP=copy.deepcopy(myGP)   	# update myGP
    mu_test,sig_test=localGP.gp_post_cache(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-3)
    mu_test=np.ravel(mu_test)
    # normalise mu_test
    idx_all=np.random.choice(len(xtest), batch_size, mu_test)
        
    return xtest[idx_all],idx_all


def GP_BUCB(myGP,xtrain,ytrain,xtest,modelp,newls,batch_size=5):
    # Kriging Believer, Constant Liar for Batch BO
    # minimisation problem

    def LCB(mu,sigma):
        mu=np.reshape(mu,(-1,1))
        sigma=np.reshape(sigma,(-1,1))
        beta_t=2*np.log(100)
        return mu-beta_t*sigma
    
    x_t_all=[0]*batch_size
    idx_all=[]
    
    localGP=copy.deepcopy(myGP)   	# update myGP

    for bb in range(batch_size):
        # update xtrain, ytrain
        data = Namespace()
        data.X = xtrain
        data.y = ytrain
        
        localGP.set_data(data)

        mu_test,sig_test=localGP.gp_post_cache(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-3)
                
        acq_value=LCB(mu_test,np.diag(sig_test))
        idxbest=np.argmin(acq_value )
        
        idx_all=np.append(idx_all,idxbest)
        x_t=xtest[idxbest]
        x_t_all[bb]=x_t
        
        xtrain=np.append(xtrain,x_t)
        ytrain=np.append(ytrain,mu_test[idxbest])
        
    return x_t_all,idx_all


def GP_KDPP_Quality(myGP,xtrain,ytrain,xtest,newls,batch_size=5) :
# KDPP for sampling diverse + quality items

    localGP=copy.deepcopy(myGP)
    N=len(xtest)
    mu_test,sig_test=localGP.gp_post(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-3)
    
    score=np.exp(-mu_test)

    qualityK=np.zeros((N,N))+np.eye(N)*score.reshape((-1,1))

    L=qualityK*sig_test*qualityK
	
	# decompose it into eigenvalues and eigenvectors
    vals, vecs = decompose_kernel(L)

    dpp_sample = sample_dpp(vals, vecs, k=batch_size)
    x_t_all=[ xtest[ii] for ii in dpp_sample]
    return x_t_all,dpp_sample

def GP_KDPP(myGP,xtrain,ytrain,xtest,newls,batch_size=5) :
# KDPP for sampling diverse + quality items

    localGP=copy.deepcopy(myGP)
    mu_test,sig_test=localGP.gp_post(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-3)
    
    #qualityK=np.zeros((N,N))+np.eye(N)*mu_test.reshape((-1,1))

    L=sig_test
	
	# decompose it into eigenvalues and eigenvectors
    vals, vecs = decompose_kernel(L)

    dpp_sample = sample_dpp(vals, vecs, k=batch_size)
    x_t_all=[ xtest[ii] for ii in dpp_sample]
    return x_t_all,dpp_sample

def optimize_GP_hyper(myGP,xtrain,ytrain,distance):
    if distance=="tw_3_distance" or distance =="tw_distance":
        newls=myGP.optimise_gp_hyperparameter_v3(xtrain,ytrain,alpha=1,sigma=1e-4)
        #mu_train,sig_train=myGP.gp_post_v3(xtrain,ytrain,xtrain,ls=newls,alpha=1,sigma=1e-4)
        #mu_test,sig_test=myGP.gp_post_v3(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-4)
    elif distance=="tw_2_distance":
        newls=myGP.optimise_gp_hyperparameter_v2(xtrain,ytrain,alpha=1,sigma=1e-4)
        #mu_train,sig_train=myGP.gp_post_v3(xtrain,ytrain,xtrain,ls=newls,alpha=1,sigma=1e-4)
        #mu_test,sig_test=myGP.gp_post_v3(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-4)
    else:
        newls=myGP.optimise_gp_hyperparameter(xtrain,ytrain,alpha=1,sigma=1e-3)
        #mu_train,sig_train=myGP.gp_post(xtrain,ytrain,xtrain,ls=newls,alpha=1,sigma=1e-3)
        #mu_test,sig_test=myGP.gp_post(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-3)
    return newls
    
def gp_batch_bayesopt_search(search_space,
                        num_init=10,
                        batch_size=5,
                        total_queries=100,
                        distance='edit_distance',
                        algo_name='gp_bucb',
                        deterministic=True,
                        nppred=1000):
    """
    Bayesian optimization with a GP prior
    """
    num_iterations = total_queries - num_init

    # black-box function that bayesopt will optimize
    def fn(arch):
        return search_space.query_arch(arch, deterministic=deterministic)[2]

    # this is GP
    modelp = Namespace(kernp=Namespace(ls=0.11, alpha=1, sigma=1e-5), #ls=0.11 for tw
                       infp=Namespace(niter=num_iterations, nwarmup=5),#500
                       distance=distance, search_space=search_space.get_type())
    modelp.distance=distance


	# Set up initial data
    init_data = search_space.generate_random_dataset(num=num_init, 
                                                     deterministic_loss=deterministic)

    xtrain = [d[0] for d in init_data]
    ytrain = np.array([[d[2]] for d in init_data])
    
    # init
    data = Namespace()
    data.X = xtrain
    data.y = ytrain
    
    myGP=MyGpDistmatPP(data,modelp,printFlag=False)

    for ii in tqdm(range(num_iterations)):##
        
        ytrain_scale=(ytrain-np.mean(ytrain))/np.std(ytrain)


        data = Namespace()
        data.X = xtrain
        data.y = ytrain_scale
        
        myGP.set_data(data) #update new data

        xtest=search_space.get_candidate_xtest(xtrain,ytrain)
        xtest=xtest[:100]

         
        
        # this is to enforce to reupdate the K22 between test points
        myGP.K22_d=None
        myGP.K22_d1=None

	    # generate xtest # check here, could be wrong
        #xtest = mylist.unif_rand_sample(500)
        
        if ii%5==0:
            newls=optimize_GP_hyper(myGP,xtrain,ytrain_scale,distance)

        # select a batch of candidate
        if algo_name=="gp_bucb":
            x_batch,idx_batch=GP_BUCB(myGP,xtrain,ytrain_scale,xtest,modelp,newls,batch_size) 
        elif algo_name=="gp_kdpp":
            x_batch,idx_batch=GP_KDPP(myGP,xtrain,ytrain_scale,xtest,newls,batch_size) 
        elif algo_name=="gp_kdpp_quality":
            x_batch,idx_batch=GP_KDPP_Quality(myGP,ytrain_scale,ytrain,xtest,newls,batch_size) 
        elif algo_name=="gp_kdpp_rand":
            idx_batch = np.random.choice( len(xtest), size=batch_size, replace=False)
            x_batch=[xtest[ii] for ii in idx_batch]
        elif algo_name=="gp_ts":
            x_batch,idx_batch=GP_ThompsonSampling(myGP,xtrain,ytrain_scale,xtest,modelp,newls,batch_size) 
        # evaluate the black-box function
        for xt in x_batch:
            yt=fn(xt)
            xtrain=np.append(xtrain,xt)
            ytrain=np.append(ytrain,yt)
            
        print(np.min(ytrain))
            
    # get the validation and test loss for all architectures chosen by BayesOpt
    results = []
    for arch in xtrain:
        archtuple = search_space.query_arch(arch,deterministic=deterministic)
        results.append(archtuple)

    return results




==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/__init__.py <==
"""
Code for running Bayesian Optimization (BO) in NASzilla.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/acq/__init__.py <==
"""
Code for acquisition strategies.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/acq/acqmap.py <==
"""
Classes to manage acqmap (acquisition maps from xin to acquisition value).
"""

from argparse import Namespace
import numpy as np
import copy
from bo.acq.acquisition import Acquisitioner
from bo.util.datatransform import DataTransformer
#from bo.pp.pp_gp_george import GeorgeGpPP
#from bo.pp.pp_gp_stan import StanGpPP
from bo.pp.pp_gp_my_distmat import MyGpDistmatPP

class AcqMapper(object):
  """ Class to manage acqmap (acquisition map). """

  def __init__(self, data, amp, print_flag=True):
    """ Constructor
        Parameters:
          amp - Namespace of acqmap params
          print_flag - True or False
    """
    self.data = data
    self.set_am_params(amp)
    #self.setup_acqmap()
    if print_flag: self.print_str()

  def set_am_params(self, amp):
    """ Set the acqmap params.
        Inputs:
          amp - Namespace of acqmap parameters """
    self.amp = amp

  def get_acqmap(self, xin_is_list=True):
    """ Return acqmap.
        Inputs: xin_is_list True if input to acqmap is a list of xin """
    # Potentially do acqmap setup here. Could include inference,
    # cachining/computing quantities, instantiating objects used in acqmap
    # definition. This becomes important when we do sequential opt of acqmaps.
    return self.acqmap_list if xin_is_list else self.acqmap_single

  def acqmap_list(self, xin_list):
    """ Acqmap defined on a list of xin. """

    def get_trans_data():
      """ Returns transformed data. """
      dt = DataTransformer(self.data.y, False)
      return Namespace(X=self.data.X, y=dt.transform_data(self.data.y))

    def apply_acq_to_pmlist(pmlist, acq_str, trans_data):
      """ Apply acquisition to pmlist. """
      acqp = Namespace(acq_str=acq_str, pmout_str='sample')
      acq = Acquisitioner(trans_data, acqp, False)
      acqfn = acq.acq_method
      return [acqfn(p) for p in pmlist]

    def georgegp_acqmap(acq_str):
      """ Acqmaps for GeorgeGpPP """
      trans_data = get_trans_data()
      pp = GeorgeGpPP(trans_data, self.amp.modelp, False)
      pmlist = pp.sample_pp_pred(self.amp.nppred, xin_list) if acq_str=='ts' \
        else pp.sample_pp_post_pred(self.amp.nppred, xin_list)
      return apply_acq_to_pmlist(pmlist, acq_str, trans_data)

    def stangp_acqmap(acq_str):
      """ Acqmaps for StanGpPP """
      trans_data = get_trans_data()
      pp = StanGpPP(trans_data, self.amp.modelp, False)
      pp.infer_post_and_update_samples(print_result=True)
      pmlist, _ = pp.sample_pp_pred(self.amp.nppred, xin_list) if acq_str=='ts' \
        else pp.sample_pp_post_pred(self.amp.nppred, xin_list, full_cov=False, \
        nloop=np.min([50,self.amp.nppred]))
      return apply_acq_to_pmlist(pmlist, acq_str, trans_data)

    def mygpdistmat_acqmap(acq_str):
      """ Acqmaps for MyGpDistmatPP """
      trans_data = get_trans_data()
      pp = MyGpDistmatPP(trans_data, self.amp.modelp, False)
      pp.infer_post_and_update_samples(print_result=True)
      
      pmlist, _ = pp.sample_pp_pred(self.amp.nppred, xin_list) if acq_str=='ts' \
        else pp.sample_pp_post_pred(self.amp.nppred, xin_list, full_cov=True)
      return apply_acq_to_pmlist(pmlist, acq_str, trans_data)

    # Mapping of am_str to acqmap
    if self.amp.am_str=='georgegp_ei':
      return georgegp_acqmap('ei')
    elif self.amp.am_str=='georgegp_pi':
      return georgegp_acqmap('pi')
    elif self.amp.am_str=='georgegp_ucb':
      return georgegp_acqmap('ucb')
    elif self.amp.am_str=='georgegp_ts':
      return georgegp_acqmap('ts')
    elif self.amp.am_str=='stangp_ei':
      return stangp_acqmap('ei')
    elif self.amp.am_str=='stangp_pi':
      return stangp_acqmap('pi')
    elif self.amp.am_str=='stangp_ucb':
      return stangp_acqmap('ucb')
    elif self.amp.am_str=='stangp_ts':
      return stangp_acqmap('ts')
    elif self.amp.am_str=='mygpdistmat_ei':
      return mygpdistmat_acqmap('ei')
    elif self.amp.am_str=='mygpdistmat_pi':
      return mygpdistmat_acqmap('pi')
    elif self.amp.am_str=='mygpdistmat_ucb':
      return mygpdistmat_acqmap('ucb')
    elif self.amp.am_str=='mygpdistmat_ts':
      return mygpdistmat_acqmap('ts')
    elif self.amp.am_str=='null':
      return [0. for xin in xin_list]

  def acqmap_single(self, xin):
    """ Acqmap defined on a single xin. Returns acqmap(xin) value, not list. """
    return self.acqmap_list([xin])[0]

  def print_str(self):
    """ Print a description string """
    print('*AcqMapper with amp='+str(self.amp)
      +'.\n-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/acq/acqopt.py <==
"""
Classes to perform acquisition function optimization.
"""

from argparse import Namespace
import numpy as np

class AcqOptimizer(object):
  """ Class to perform acquisition function optimization """

  def __init__(self, optp=None, print_flag=True):
    """ Constructor
        Inputs:
          optp - Namespace of opt parameters
          print_flag - True or False
    """
    self.set_opt_params(optp)
    if print_flag: self.print_str()

  def set_opt_params(self, optp):
    """ Set the optimizer params.
        Inputs:
          acqp - Namespace of acquisition parameters """
    if optp is None:
      optp = Namespace(opt_str='rand', max_iter=1000)
    self.optp = optp

  def optimize(self, dom, am):
    """ Optimize acqfn(probmap(x)) over x in domain """
    if self.optp.opt_str=='rand':
      return self.optimize_rand(dom, am)

  def optimize_rand(self, dom, am):
    """ Optimize acqmap(x) over domain via random search """
    xin_list = dom.unif_rand_sample(self.optp.max_iter)
    amlist = am.acqmap_list(xin_list)
    return xin_list[np.argmin(amlist)]

  # Utilities 
  def print_str(self):
    """ print a description string """
    print('*AcqOptimizer with optp='+str(self.optp)
      +'.\n-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/acq/acquisition.py <==
"""
Classes to manage acquisition functions.
"""

from argparse import Namespace
import numpy as np
from scipy.stats import norm

class Acquisitioner(object):
  """ Class to manage acquisition functions """

  def __init__(self, data, acqp=None, print_flag=True):
    """ Constructor
        Parameters:
          acqp - Namespace of acquisition parameters
          print_flag - True or False
    """
    self.data = data
    self.set_acq_params(acqp)
    self.set_acq_method()
    if print_flag: self.print_str()

  def set_acq_params(self, acqp):
    """ Set the acquisition params.
        Parameters:
          acqp - Namespace of acquisition parameters """
    if acqp is None:
      acqp = Namespace(acq_str='ei', pmout_str='sample')
    self.acqp = acqp

  def set_acq_method(self):
    """ Set the acquisition method """
    if self.acqp.acq_str=='ei': self.acq_method = self.ei
    if self.acqp.acq_str=='pi': self.acq_method = self.pi
    if self.acqp.acq_str=='ts': self.acq_method = self.ts
    if self.acqp.acq_str=='ucb': self.acq_method = self.ucb
    if self.acqp.acq_str=='rand': self.acq_method = self.rand
    if self.acqp.acq_str=='null': self.acq_method = self.null
    #if self.acqp.acqStr=='map': return self.map

  def ei(self, pmout):
    """ Expected improvement (EI) """
    if self.acqp.pmout_str=='sample':
      return self.bbacq_ei(pmout)

  def pi(self, pmout):
    """ Probability of improvement (PI) """
    if self.acqp.pmout_str=='sample':
      return self.bbacq_pi(pmout)

  def ucb(self, pmout):
    """ Upper (lower) confidence bound (UCB) """
    if self.acqp.pmout_str=='sample':
      return self.bbacq_ucb(pmout)

  def ts(self, pmout):
    """ Thompson sampling (TS) """
    if self.acqp.pmout_str=='sample':
      return self.bbacq_ts(pmout)

  def rand(self, pmout):
    """ Uniform random sampling """
    return np.random.random()

  def null(self, pmout):
    """ Return constant 0. """
    return 0.

  # Black Box Acquisition Functions
  def bbacq_ei(self, pmout_samp, normal=True):
    """ Black box acquisition: BB-EI
        Input: pmout_samp: post-pred samples - np array (shape=(nsamp,1))
        Returns: EI acq value """
    youts = np.array(pmout_samp).flatten()
    nsamp = youts.shape[0]
    if normal:
      mu = np.mean(youts)
      sig = np.std(youts)
      gam = (self.data.y.min() - mu) / sig
      eiVal = -1*sig*(gam*norm.cdf(gam) + norm.pdf(gam))
    else:
      diffs = self.data.y.min() - youts
      ind_below_min = np.argwhere(diffs>0)
      eiVal = -1*np.sum(diffs[ind_below_min])/float(nsamp) if \
        len(ind_below_min)>0 else 0
    return eiVal

  def bbacq_pi(self, pmout_samp, normal=False):
    """ Black box acquisition: BB-PI
        Input: pmout_samp: post-pred samples - np array (shape=(nsamp,1))
        Returns: PI acq value """
    youts = np.array(pmout_samp).flatten()
    nsamp = youts.shape[0]
    if normal:
      mu = np.mean(youts)
      sig = np.sqrt(np.var(youts))
      piVal = -1*norm.cdf(self.data.y.min(),loc=mu,scale=sig)
    else:
      piVal = -1*len(np.argwhere(youts<self.data.y.min()))/float(nsamp)
    return piVal

  def bbacq_ucb(self, pmout_samp, beta=0.5, normal=True):
    """ Black box acquisition: BB-UCB
        Input: pmout_samp: post-pred samples - np array (shape=(nsamp,1))
        Returns: UCB acq value """
    beta=0.3
    youts = np.array(pmout_samp).flatten()
    nsamp = youts.shape[0]
    if normal:
      ucbVal = np.mean(youts) - beta*np.sqrt(np.var(youts))
    else:
      # TODO replace below with nonparametric ucb estimate
      ucbVal = np.mean(youts) - beta*np.sqrt(np.var(youts))
    return ucbVal

  def bbacq_ts(self, pmout_samp):
    """ Black box acquisition: BB-TS
        Input: pmout_samp: post-pred samples - np array (shape=(nsamp,1))
        Returns: TS acq value """
    return pmout_samp.mean()

  # Utilities
  def print_str(self):
    """ print a description string """
    print('*Acquisitioner with acqp='+str(self.acqp)+'.')
    print('-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/bo/__init__.py <==
"""
Code for Bayesian optimization.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/bo/probo.py <==
"""
Classes for ProBO (probabilistic programming BO) using makept strategy.
"""

import time
from argparse import Namespace
import subprocess
import os
import pickle
import numpy as np
from bo.fn.functionhandler import get_fh
from bo.ds.makept import main
from tqdm import tqdm

class ProBO(object):
  """ Class to carry out ProBO (probabilistic programming BO) """

  def __init__(self, fn, search_space, aux_file_path, data=None, probop=None, printFlag=True):
    """ Constructor
        Parameters:
          fn - Function to query (experiment)
          data - Initial dataset Namespace (with keys: X, y)
          probop - probo parameters Namespace
    """
    self.data = data
    self.search_space = search_space
    self.set_probo_params(probop)
    self.set_fh(fn)
    self.set_tmpdir()
    self.auxpkl = aux_file_path
    if printFlag:
      self.print_str()

  def set_probo_params(self, probop):
    """ Set ProBO parameters """
    self.probop = probop

  def set_fh(self, fn):
    """ Set function handler """
    self.fh = get_fh(fn, self.data, self.probop.fhp)

  def set_tmpdir(self):
    """ Set tmp directory and files """
    if not os.path.exists(self.probop.tmpdir):
      os.makedirs(self.probop.tmpdir)
    self.configpkl = os.path.join(self.probop.tmpdir, 'config.pkl')
    self.datapkl = os.path.join(self.probop.tmpdir, 'data.pkl')
    self.nextptpkl = os.path.join(self.probop.tmpdir, 'nextpt.pkl')

  def run_bo(self):
    """ Main BO loop. """
    # Serialize makerp 
    with open(self.configpkl, 'wb') as f:
      pickle.dump(self.probop.makerp, f)
    #print('*Saved self.probop.makerp as ' + self.configpkl + '.\n-----')
    # Iterate
    for iteridx in tqdm(range(self.probop.niter)):
      starttime = time.time()
      # Serialize current data
      with open(self.datapkl, 'wb') as f:
        pickle.dump(self.data, f)

      if not hasattr(self.probop, 'mode') or self.probop.mode == 'subprocess':
        subseed = np.random.randint(111111)
        subprocess.call(['python3', 'bo/ds/makept.py', '--configpkl', self.configpkl,
                         '--datapkl', self.datapkl, '--nextptpkl',
                         self.nextptpkl, '--seed', str(subseed)])
      elif self.probop.mode == 'single_process':
        args = Namespace(configpkl=self.configpkl, datapkl=self.datapkl, nextptpkl=self.nextptpkl,
            mode=self.probop.mode, iteridx=iteridx)
        main(args, self.search_space)

      # Call fn on nextpt
      nextpt = pickle.load(open(self.nextptpkl, 'rb'))
      #print('STARTING QUERY')
      self.fh.call_fn_and_add_data(nextpt)
      #print('FINISHED QUERY')
      #if iteridx % 10 == 0:
        #print('iter', iteridx)
        #print('Data is:')
        #print(self.data.y)
      itertime = time.time()-starttime
      #self.print_iter_info(iteridx, itertime)
      self.post_iteration()

  def print_iter_info(self, iteridx, itertime):
    """ Print information at end of an iteration. """
    print('*Last query results: xin = ' + str(self.data.X[-1]) +
          ', yout = ' + str(self.data.y[-1]) + '.')
    print('*Timing: iteration took ' + str(itertime) + ' seconds.')
    print('*Finished ProBO iter = ' + str(iteridx+1) +
          '.\n' + '==='*20)

  def print_str(self):
    """ print a description string """
    print('*ProBO (using makept) with probop='+str(self.probop)
          + '.\n-----')

  def post_iteration(self):
    pairs = [(self.data.X[i], self.data.y[i]) for i in range(len(self.data.y))]
    pairs.sort(key = lambda x:x[1])
    with open(self.auxpkl, 'wb') as f:
      pickle.dump(pairs, f)





==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/dom/__init__.py <==
"""
Code for domain classes.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/dom/list.py <==
"""
Classes for list (discrete set) domains.
"""

from argparse import Namespace
import numpy as np


class ListDomain(object):
  """ Class for defining sets defined by a list of elements """

  def __init__(self, search_space, domp=None, printFlag=True):
    """ Constructor
        Parameters:
          domp - domain parameters Namespace
    """
    self.set_domain_params(domp)
    self.search_space = search_space
    self.init_domain_list()
    if printFlag:
      self.print_str()

  def set_domain_params(self, domp):
    """ Set self.domp Namespace """
    self.domp = domp

  def init_domain_list(self):
    """ Initialize self.domain_list. """
    if self.domp.set_domain_list_auto:
      self.set_domain_list_auto()
    else:
      self.domain_list = None

  def set_domain_list_auto(self):
    self.domain_list = self.search_space.get_arch_list(self.domp.aux_file_path)

  def set_domain_list(self, domain_list):
    """ Set self.domain_list, containing elements of domain """
    self.domain_list = domain_list

  def is_in_domain(self, pt):
    """ Check if pt is in domain, and return True or False """
    return pt in self.domain_list

  def unif_rand_sample(self, n=1, replace=True):
    """ Draws a sample uniformly at random from domain, returns as a list of
        len n, with (default) or without replacement. """
    if replace:
      randind = np.random.randint(len(self.domain_list), size=n)
    else:
      randind = np.arange(min(n, len(self.domain_list)))
    return [self.domain_list[i] for i in randind]

  def print_str(self):
    """ Print a description string """
    print('*ListDomain with domp = ' + str(self.domp) + '.')
    print('-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/dom/real.py <==
"""
Classes for real coordinate space domains.
"""

from argparse import Namespace
import numpy as np

class RealDomain(object):
  """ Class for defining sets in real coordinate (Euclidean) space """

  def __init__(self, domp=None, printFlag=True):
    """ Constructor
        Parameters:
          domp - domain parameters Namespace
    """
    self.set_domain_params(domp)
    self.ndimx = self.domp.ndimx
    if printFlag:
      self.print_str()

  def set_domain_params(self, domp):
    """ Set self.domp Namespace """
    if domp is None:
      domp = Namespace()
      domp.ndimx = 1
      domp.min_max = [(0,1)]*domp.ndimx
    self.domp = domp

  def is_in_domain(self, pt):
    """ Check if pt is in domain, and return True or False """
    pt = np.array(pt).reshape(-1)
    if pt.shape[0] != self.ndimx:
      ret=False
    else:
      bool_list = [pt[i]>=self.domp.min_max[i][0] and
        pt[i]<=self.domp.min_max[i][1] for i in range(self.ndimx)]
      ret=False if False in bool_list else True
    return ret

  def unif_rand_sample(self, n=1):
    """ Draws a sample uniformly at random from domain """
    li = [np.random.uniform(mm[0], mm[1], n) for mm in self.domp.min_max]
    return np.array(li).T

  def print_str(self):
    """ Print a description string """
    print('*RealDomain with domp = ' + str(self.domp) + '.')
    print('-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/ds/__init__.py <==
"""
Code for makept (serializing and subprocesses) strategy.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/ds/makept.py <==
"""
Make a point in a domain, and serialize it.
"""

import sys
import os
sys.path.append(os.path.expanduser('./'))
from argparse import Namespace, ArgumentParser
import pickle
import time
import numpy as np
from bo.dom.real import RealDomain
from bo.dom.list import ListDomain
from bo.acq.acqmap import AcqMapper
from bo.acq.acqopt import AcqOptimizer

def main(args, search_space, printinfo=False):
  starttime = time.time()
  
  # Load config and data
  makerp = pickle.load(open(args.configpkl, 'rb'))
  data = pickle.load(open(args.datapkl, 'rb'))

  if hasattr(args, 'mode') and args.mode == 'single_process':
    makerp.domp.mode = args.mode
    makerp.domp.iteridx = args.iteridx
    makerp.amp.modelp.mode = args.mode
  else:
    np.random.seed(args.seed)
  # Instantiate Domain, AcqMapper, AcqOptimizer
  dom = get_domain(makerp.domp, search_space)
  am = AcqMapper(data, makerp.amp, False)
  ao = AcqOptimizer(makerp.optp, False)
  # Optimize over domain to get nextpt 
  nextpt = ao.optimize(dom, am)
  
  
  
  # Serialize nextpt
  with open(args.nextptpkl, 'wb') as f:
    pickle.dump(nextpt, f)
  # Print
  itertime = time.time()-starttime
  if printinfo: print_info(nextpt, itertime, args.nextptpkl)

def get_domain(domp, search_space):
  """ Return Domain object. """
  if not hasattr(domp, 'dom_str'):
    domp.dom_str = 'real'
  if domp.dom_str=='real':
    return RealDomain(domp, False)
  elif domp.dom_str=='list':
    return ListDomain(search_space, domp, False)

def print_info(nextpt, itertime, nextptpkl):
  print('*Found nextpt = ' + str(nextpt) + '.')
  print('*Saved nextpt as ' + nextptpkl + '.')
  print('*Timing: makept took ' + str(itertime) + ' seconds.')
  print('-----')

if __name__ == "__main__":
  parser = ArgumentParser(description='Args for a single instance of acquisition optimization.')
  parser.add_argument('--seed', dest='seed', type=int, default=1111)
  parser.add_argument('--configpkl', dest='configpkl', type=str, default='config.pkl')
  parser.add_argument('--datapkl', dest='datapkl', type=str, default='data.pkl')
  parser.add_argument('--nextptpkl', dest='nextptpkl', type=str, default='nextpt.pkl')
  args = parser.parse_args()
  main(args, printinfo=False)


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/fn/__init__.py <==
"""
Code for synthetic functions to query (perform experiment on).
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/fn/functionhandler.py <==
"""
Classes to handle functions.
"""

from argparse import Namespace
import numpy as np

def get_fh(fn, data=None, fhp=None, print_flag=True):
  """ Returns a function handler object """
  if fhp is None:
    fhp=Namespace(fhstr='basic', namestr='noname')
  # Return FH object
  if fhp.fhstr=='basic':
    return BasicFH(fn, data, fhp, print_flag)
  elif fhp.fhstr=='extrainfo':
    return ExtraInfoFH(fn, data, fhp, print_flag)
  elif fhp.fhstr=='nannn':
    return NanNNFH(fn, data, fhp, print_flag)
  elif fhp.fhstr=='replacenannn':
    return ReplaceNanNNFH(fn, data, fhp, print_flag)
  elif fhp.fhstr=='object':
    return ObjectFH(fn, data, fhp, print_flag)


class BasicFH(object):
  """ Class to handle basic functions, which map from an array xin to a real
      value yout. """

  def __init__(self, fn, data=None, fhp=None, print_flag=True):
    """ Constructor.
        Inputs:
          pmp - Namespace of probmap params
          print_flag - True or False
    """
    self.fn = fn
    self.data = data
    self.fhp = fhp
    if print_flag: self.print_str()

  def call_fn_and_add_data(self, xin):
    """ Call self.fn(xin), and update self.data """
    yout = self.fn(xin)
    print('new datapoint score', yout)
    self.add_data_single(xin, yout)

  def add_data_single(self, xin, yout):
    """ Update self.data with a single xin yout pair.
        Inputs:
          xin: np.array size=(1, -1)
          yout: np.array size=(1, 1) """
    xin = np.array(xin).reshape(1, -1)
    yout = np.array(yout).reshape(1, 1)
    newdata = Namespace(X=xin, y=yout)
    self.add_data(newdata)

  def add_data(self, newdata):
    """ Update self.data with newdata Namespace.
        Inputs:
          newdata: Namespace with fields X and y """
    if self.data is None:
      self.data = newdata
    else:
      self.data.X = np.concatenate((self.data.X, newdata.X), 0)
      self.data.y = np.concatenate((self.data.y, newdata.y), 0)

  def print_str(self):
    """ Print a description string. """
    print('*BasicFH with fhp='+str(self.fhp)
      +'.\n-----')


class ExtraInfoFH(BasicFH):
  """ Class to handle functions that map from an array xin to a real
      value yout, but also return extra info """

  def __init__(self, fn, data=None, fhp=None, print_flag=True):
    """ Constructor.
        Inputs:
          pmp - Namespace of probmap params
          print_flag - True or False
    """
    super(ExtraInfoFH, self).__init__(fn, data, fhp, False)
    self.extrainfo = []
    if print_flag: self.print_str()

  def call_fn_and_add_data(self, xin):
    """ Call self.fn(xin), and update self.data """
    yout, exinf = self.fn(xin)
    self.add_data_single(xin, yout)
    self.extrainfo.append(exinf)

  def print_str(self):
    """ Print a description string. """
    print('*ExtraInfoFH with fhp='+str(self.fhp)
      +'.\n-----')


class NanNNFH(BasicFH):
  """ Class to handle NN functions that map from an array xin to either
      a real value yout or np.NaN, but also return extra info """

  def __init__(self, fn, data=None, fhp=None, print_flag=True):
    """ Constructor.
        Inputs:
          pmp - Namespace of probmap params
          print_flag - True or False
    """
    super(NanNNFH, self).__init__(fn, data, fhp, False)
    self.extrainfo = []
    if print_flag: self.print_str()

  def call_fn_and_add_data(self, xin):
    """ Call self.fn(xin), and update self.data """
    timethresh = 60.
    yout, walltime = self.fn(xin)
    if walltime > timethresh:
      self.add_data_single_nan(xin)
    else:
      self.add_data_single(xin, yout)
      self.possibly_init_xnan()
    exinf = Namespace(xin=xin, yout=yout, walltime=walltime)
    self.extrainfo.append(exinf)

  def add_data_single_nan(self, xin):
    """ Update self.data.X_nan with a single xin.
        Inputs:
          xin: np.array size=(1, -1) """
    xin = xin.reshape(1,-1)
    newdata = Namespace(X = np.ones((0, xin.shape[1])),
                        y = np.ones((0, 1)),
                        X_nan = xin)
    self.add_data_nan(newdata)

  def add_data_nan(self, newdata):
    """ Update self.data with newdata Namespace.
        Inputs:
          newdata: Namespace with fields X, y, X_nan """
    if self.data is None:
      self.data = newdata
    else:
      self.data.X_nan = np.concatenate((self.data.X_nan, newdata.X_nan), 0)

  def possibly_init_xnan(self):
    """ If self.data doesn't have X_nan, then create it. """
    if not hasattr(self.data, 'X_nan'):
      self.data.X_nan = np.ones((0, self.data.X.shape[1]))

  def print_str(self):
    """ Print a description string. """
    print('*NanNNFH with fhp='+str(self.fhp)
      +'.\n-----')


class ReplaceNanNNFH(BasicFH):
  """ Class to handle NN functions that map from an array xin to either
      a real value yout or np.NaN. If np.NaN, we replace it with a large
      positive value. We also return extra info """

  def __init__(self, fn, data=None, fhp=None, print_flag=True):
    """ Constructor.
        Inputs:
          pmp - Namespace of probmap params
          print_flag - True or False
    """
    super(ReplaceNanNNFH, self).__init__(fn, data, fhp, False)
    self.extrainfo = []
    if print_flag: self.print_str()

  def call_fn_and_add_data(self, xin):
    """ Call self.fn(xin), and update self.data """
    timethresh = 60.
    replace_nan_val = 5.
    yout, walltime = self.fn(xin)
    if walltime > timethresh:
      yout = replace_nan_val
    self.add_data_single(xin, yout)
    exinf = Namespace(xin=xin, yout=yout, walltime=walltime)
    self.extrainfo.append(exinf)

  def print_str(self):
    """ Print a description string. """
    print('*ReplaceNanNNFH with fhp='+str(self.fhp)
      +'.\n-----')


class ObjectFH(object):
  """ Class to handle basic functions, which map from some object xin to a real
      value yout. """

  def __init__(self, fn, data=None, fhp=None, print_flag=True):
    """ Constructor.
        Inputs:
          pmp - Namespace of probmap params
          print_flag - True or False
    """
    self.fn = fn
    self.data = data
    self.fhp = fhp
    if print_flag: self.print_str()

  def call_fn_and_add_data(self, xin):
    """ Call self.fn(xin), and update self.data """
    yout = self.fn(xin)
    self.add_data_single(xin, yout)

  def add_data_single(self, xin, yout):
    """ Update self.data with a single xin yout pair. """
    newdata = Namespace(X=[xin], y=np.array(yout).reshape(1, 1))
    self.add_data(newdata)

  def add_data(self, newdata):
    """ Update self.data with newdata Namespace.
        Inputs:
          newdata: Namespace with fields X and y """
    if self.data is None:
      self.data = newdata
    else:
      self.data.X.extend(newdata.X)
      self.data.y = np.concatenate((self.data.y, newdata.y), 0)

  def print_str(self):
    """ Print a description string. """
    print('*ObjectFH with fhp='+str(self.fhp)
      +'.\n-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/__init__.py <==
"""
Code for defining and running probabilistic programs.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/gp/__init__.py <==
"""
Code for Gaussian process (GP) utilities and functions.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/gp/gp_utils.py <==
"""
Utilities for Gaussian process (GP) inference
"""

import numpy as np
from scipy.linalg import solve_triangular
from scipy.spatial.distance import cdist 
#import GPy as gpy


def kern_gibbscontext(xmatcon1, xmatcon2, xmatact1, xmatact2, theta, alpha,
  lscon, whichlsfn=1):
  """ Gibbs kernel (ls_fn of context only) """
  actdim = xmatact1.shape[1]
  lsarr1 = ls_fn(xmatcon1, theta, whichlsfn).flatten()
  lsarr2 = ls_fn(xmatcon2, theta, whichlsfn).flatten()
  sum_sq_ls = np.add.outer(lsarr1, lsarr2)
  inexp = -1. * np.divide(cdist(xmatact1, xmatact2, 'sqeuclidean'), sum_sq_ls)
  prod_ls = np.outer(lsarr1, lsarr2)
  #coef = np.power(np.divide(2*prod_ls, sum_sq_ls), actdim/2.) # Correct
  coef = 1.
  kern_gibbscontext_only_ns = np.multiply(coef, np.exp(inexp))
  kern_expquad_ns = kern_exp_quad_noscale(xmatcon1, xmatcon2, lscon)
  return alpha**2 * np.multiply(kern_gibbscontext_only_ns, kern_expquad_ns)

def kern_gibbs1d(xmat1, xmat2, theta, alpha):
  """ Gibbs kernel in 1d """
  lsarr1 = ls_fn(xmat1, theta).flatten()
  lsarr2 = ls_fn(xmat2, theta).flatten()
  sum_sq_ls = np.add.outer(lsarr1, lsarr2)
  prod_ls = np.outer(lsarr1, lsarr2) #TODO product of this for each dim
  coef = np.sqrt(np.divide(2*prod_ls, sum_sq_ls))
  inexp = cdist(xmat1, xmat2, 'sqeuclidean') / sum_sq_ls #TODO sum of this for each dim
  return alpha**2 * coef * np.exp(-1 * inexp)

def ls_fn(xmat, theta, whichlsfn=1):
  theta = np.array(theta).reshape(-1,1)
  if theta.shape[0]==2:
    if whichlsfn==1 or whichlsfn==2:
      return np.log(1 + np.exp(theta[0][0] + np.matmul(xmat,theta[1])))   # softplus transform
    elif whichlsfn==3:
      return np.exp(theta[0][0] + np.matmul(xmat,theta[1]))               # exp transform
  elif theta.shape[0]==3:
    if whichlsfn==1:
      return np.log(1 + np.exp(theta[0][0] + np.matmul(xmat,theta[1]) +
        np.matmul(np.power(xmat,2),theta[2])))                            # softplus transform
    elif whichlsfn==2:
      return np.log(1 + np.exp(theta[0][0] + np.matmul(xmat,theta[1]) +
        np.matmul(np.abs(xmat),theta[2])))                                # softplus on abs transform
    elif whichlsfn==3:
      return np.exp(theta[0][0] + np.matmul(xmat,theta[1]) +
        np.matmul(np.power(xmat,2),theta[2]))                             # exp transform
  else:
    print('ERROR: theta parameter is incorrect.')

def kern_matern32(xmat1, xmat2, ls, alpha):
  """ Matern 3/2 kernel, currently using GPy """
  kern = gpy.kern.Matern32(input_dim=xmat1.shape[1], variance=alpha**2,
    lengthscale=ls)
  return kern.K(xmat1,xmat2)

def kern_exp_quad(xmat1, xmat2, ls, alpha):
  """ Exponentiated quadratic kernel function aka squared exponential kernel
      aka RBF kernel """
  return alpha**2 * kern_exp_quad_noscale(xmat1, xmat2, ls)

def kern_exp_quad_noscale(xmat1, xmat2, ls):
  """ Exponentiated quadratic kernel function aka squared exponential kernel
      aka RBF kernel, without scale parameter. """
  sq_norm = (-1/(2 * ls**2)) * cdist(xmat1, xmat2, 'sqeuclidean')
  return np.exp(sq_norm)

def squared_euc_distmat(xmat1, xmat2, coef=1.):
  """ Distance matrix of squared euclidean distance (multiplied by coef)
      between points in xmat1 and xmat2. """
  return coef * cdist(xmat1, xmat2, 'sqeuclidean')

def kern_distmat(xmat1, xmat2, ls, alpha, distfn):
  """ Kernel for a given distmat, via passed-in distfn (which is assumed to be
      fn of xmat1 and xmat2 only) """
  distmat = distfn(xmat1, xmat2)
  sq_norm = -distmat / ls**2
  return alpha**2 * np.exp(sq_norm)

def get_cholesky_decomp(k11_nonoise, sigma, psd_str):
  """ Returns cholesky decomposition """
  if psd_str == 'try_first':
    k11 = k11_nonoise + sigma**2 * np.eye(k11_nonoise.shape[0])
    try:
      return stable_cholesky(k11, False)
    except np.linalg.linalg.LinAlgError:
      return get_cholesky_decomp(k11_nonoise, sigma, 'project_first')
  elif psd_str == 'project_first':
    k11_nonoise = project_symmetric_to_psd_cone(k11_nonoise)
    return get_cholesky_decomp(k11_nonoise, sigma, 'is_psd')
  elif psd_str == 'is_psd':
    k11 = k11_nonoise + sigma**2 * np.eye(k11_nonoise.shape[0])
    return stable_cholesky(k11)

def stable_cholesky(mmat, make_psd=True):
  """ Returns a 'stable' cholesky decomposition of mmat """
  if mmat.size == 0:
    return mmat
  try:
    lmat = np.linalg.cholesky(mmat)
  except np.linalg.linalg.LinAlgError as e:
    if not make_psd:
      raise e
    diag_noise_power = -11
    max_mmat = np.diag(mmat).max()
    diag_noise = np.diag(mmat).max() * 1e-11
    break_loop = False
    while not break_loop:
      try:
        lmat = np.linalg.cholesky(mmat + ((10**diag_noise_power) * max_mmat)  *
          np.eye(mmat.shape[0]))
        break_loop = True
      except np.linalg.linalg.LinAlgError:
        if diag_noise_power > -9:
          print('stable_cholesky failed with diag_noise_power=%d.'%(diag_noise_power))
        diag_noise_power += 1
      if diag_noise_power >= 5:
        print('***** stable_cholesky failed: added diag noise = %e'%(diag_noise))
  return lmat

def project_symmetric_to_psd_cone(mmat, is_symmetric=True, epsilon=0):
  """ Project symmetric matrix mmat to the PSD cone """
  if is_symmetric:
    try:
      eigvals, eigvecs = np.linalg.eigh(mmat)
    except np.linalg.LinAlgError:
      print('LinAlgError encountered with np.eigh. Defaulting to eig.')
      eigvals, eigvecs = np.linalg.eig(mmat)
      eigvals = np.real(eigvals)
      eigvecs = np.real(eigvecs)
  else:
    eigvals, eigvecs = np.linalg.eig(mmat)
  clipped_eigvals = np.clip(eigvals, epsilon, np.inf)
  return (eigvecs * clipped_eigvals).dot(eigvecs.T)

def solve_lower_triangular(amat, b):
  """ Solves amat*x=b when amat is lower triangular """
  return solve_triangular_base(amat, b, lower=True)

def solve_upper_triangular(amat, b):
  """ Solves amat*x=b when amat is upper triangular """
  return solve_triangular_base(amat, b, lower=False)

def solve_triangular_base(amat, b, lower):
  """ Solves amat*x=b when amat is a triangular matrix. """
  if amat.size == 0 and b.shape[0] == 0:
    return np.zeros((b.shape))
  else:
    return solve_triangular(amat, b, lower=lower)

def sample_mvn(mu, covmat, nsamp):
  """ Sample from multivariate normal distribution with mean mu and covariance
      matrix covmat """
  mu = mu.reshape(-1,)
  ndim = len(mu)
  try:
      lmat = stable_cholesky(covmat)
  except:
      lmat=np.identity(mu.shape[0])
  umat = np.random.normal(size=(ndim, nsamp))
  return lmat.dot(umat).T + mu


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/pp_core.py <==
"""
Base classes for probabilistic programs.
"""

import pickle

class DiscPP(object):
  """ Parent class for discriminative probabilistic programs """

  def __init__(self):
    """ Constructor """
    self.sample_list = []
    if not hasattr(self,'data'):
      raise NotImplementedError('Implement var data in a child class')
    #if not hasattr(self,'ndimx'):
      #raise NotImplementedError('Implement var ndimx in a child class')
    #if not hasattr(self,'ndataInit'):
      #raise NotImplementedError('Implement var ndataInit in a child class')

  def infer_post_and_update_samples(self,nsamp):
    """ Run an inference algorithm (given self.data), draw samples from the
        posterior, and store in self.sample_list. """
    raise NotImplementedError('Implement method in a child class')

  def sample_pp_post_pred(self,nsamp,input_list):
    """ Sample nsamp times from PP posterior predictive, for each x-input in
    input_list """
    raise NotImplementedError('Implement method in a child class')

  def sample_pp_pred(self,nsamp,input_list,lv_list=None):
    """ Sample nsamp times from PP predictive for parameter lv, for each
    x-input in input_list. If lv is None, draw it uniformly at random
    from self.sample_list. """
    raise NotImplementedError('Implement method in a child class')

  def add_new_data(self,newData):
    """ Add data (newData) to self.data """
    raise NotImplementedError('Implement method in a child class')

  def get_namespace_to_save(self):
    """ Return namespace containing object info (to save to file) """
    raise NotImplementedError('Implement method in a child class')

  def save_namespace_to_file(self,fileStr,printFlag):
    """ Saves results from get_namespace_to_save in fileStr """
    ppNamespaceToSave = self.get_namespace_to_save()
    ff = open(fileStr,'wb')
    pickle.dump(ppNamespaceToSave,ff)
    ff.close()
    if printFlag:
      print('*Saved DiscPP Namespace in pickle file: ' +fileStr+'\n-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/pp_gp_george.py <==
"""
Classes for hierarchical GP models with George PP
"""

from argparse import Namespace
import numpy as np
import scipy.optimize as spo
import george
import emcee
from bo.pp.pp_core import DiscPP

class GeorgeGpPP(DiscPP):
  """ Hierarchical GPs implemented with George """

  def __init__(self,data=None,modelp=None,printFlag=True):
    """ Constructor """
    self.set_data(data)
    self.set_model_params(modelp)
    self.ndimx = self.modelp.ndimx
    self.set_kernel()
    self.set_model()
    super(GeorgeGpPP,self).__init__()
    if printFlag:
      self.print_str()

  def set_data(self,data):
    if data is None:
      pass #TODO: handle case where there's no data
    self.data = data

  def set_model_params(self,modelp):
    if modelp is None:
      modelp = Namespace(ndimx=1, noiseVar=1e-3, kernLs=1.5, kernStr='mat',
        fitType='mle')
    self.modelp = modelp

  def set_kernel(self):
    """ Set kernel for GP """
    if self.modelp.kernStr=='mat':
      self.kernel = self.data.y.var() * \
        george.kernels.Matern52Kernel(self.modelp.kernLs, ndim=self.ndimx)
    if self.modelp.kernStr=='rbf': # NOTE: periodically produces errors
      self.kernel = self.data.y.var() * \
        george.kernels.ExpSquaredKernel(self.modelp.kernLs, ndim=self.ndimx)

  def set_model(self):
    """ Set GP regression model """
    self.model = self.get_model()
    self.model.compute(self.data.X)
    self.fit_hyperparams(printOut=False)

  def get_model(self):
    """ Returns GPRegression model """
    return george.GP(kernel=self.kernel,fit_mean=True)
  
  def fit_hyperparams(self,printOut=False):
    if self.modelp.fitType=='mle':
      spo.minimize(self.neg_log_like, self.model.get_parameter_vector(),
        jac=True)
    elif self.modelp.fitType=='bayes':
      self.nburnin = 200
      nsamp = 200
      nwalkers = 36
      gpdim = len(self.model)
      self.sampler = emcee.EnsembleSampler(nwalkers, gpdim, self.log_post)
      p0 = self.model.get_parameter_vector() + 1e-4*np.random.randn(nwalkers,
        gpdim)
      print 'Running burn-in.'
      p0, _, _ = self.sampler.run_mcmc(p0, self.nburnin)
      print 'Running main chain.'
      self.sampler.run_mcmc(p0, nsamp)
    if printOut:
      print 'Final GP hyperparam (in opt or MCMC chain):'
      print self.model.get_parameter_dict()

  def infer_post_and_update_samples(self):
    """ Update self.sample_list """
    self.sample_list = [None] #TODO: need to not-break ts fn in maker_bayesopt.py

  def sample_pp_post_pred(self,nsamp,input_list):
    """ Sample from posterior predictive of PP.
        Inputs:
          input_list - list of np arrays size=(-1,)
        Returns:
          list (len input_list) of np arrays (size=(nsamp,1))."""
    inputArray = np.array(input_list)
    if self.modelp.fitType=='mle':
      inputArray = np.array(input_list)
      ppredArray = self.model.sample_conditional(self.data.y.flatten(),
        inputArray, nsamp).T
    elif self.modelp.fitType=='bayes':
      ppredArray = np.zeros(shape=[len(input_list),nsamp])
      for s in range(nsamp):
        walkidx = np.random.randint(self.sampler.chain.shape[0])
        sampidx = np.random.randint(self.nburnin, self.sampler.chain.shape[1])
        hparamSamp = self.sampler.chain[walkidx, sampidx]
        print 'hparamSamp = ' + str(hparamSamp) # TODO: remove print statement
        self.model.set_parameter_vector(hparamSamp)
        ppredArray[:,s] = self.model.sample_conditional(self.data.y.flatten(),
          inputArray, 1).flatten()
    return list(ppredArray) # each element is row in ppredArray matrix

  def sample_pp_pred(self,nsamp,input_list,lv=None):
    """ Sample from predictive of PP for parameter lv.
        Returns: list (len input_list) of np arrays (size (nsamp,1))."""
    if self.modelp.fitType=='bayes':
      print('*WARNING: fitType=bayes not implemented for sample_pp_pred. \
        Reverting to fitType=mle')
      # TODO: Equivalent algo for fitType=='bayes':
      #   - draw posterior sample path over all xin in input_list
      #   - draw pred samples around sample path pt, based on noise model
    inputArray = np.array(input_list)
    samplePath = self.model.sample_conditional(self.data.y.flatten(),
      inputArray).reshape(-1,)
    return [np.random.normal(s,np.sqrt(self.modelp.noiseVar),nsamp).reshape(-1,)
      for s in samplePath]

  def neg_log_like(self,hparams):
    """ Compute and return the negative log likelihood for model
        hyperparameters hparams, as well as its gradient. """
    self.model.set_parameter_vector(hparams)
    g = self.model.grad_log_likelihood(self.data.y.flatten(), quiet=True)
    return -self.model.log_likelihood(self.data.y.flatten(), quiet=True), -g

  def log_post(self,hparams):
    """ Compute and return the log posterior density (up to constant of
        proportionality) for the model hyperparameters hparams. """
    # Uniform prior between -100 and 100, for each hyperparam
    if np.any((-100 > hparams[1:]) + (hparams[1:] > 100)):
      return -np.inf
    self.model.set_parameter_vector(hparams)
    return self.model.log_likelihood(self.data.y.flatten(), quiet=True)

  # Utilities
  def print_str(self):
    """ Print a description string """
    print '*GeorgeGpPP with modelp='+str(self.modelp)+'.'
    print '-----'


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/pp_gp_my_distmat.py <==
"""
Classes for GP models without any PP backend, using a given distance matrix.
"""

from argparse import Namespace
import time
import copy
import numpy as np
from scipy.spatial.distance import cdist 
from bo.pp.pp_core import DiscPP
from bo.pp.gp.gp_utils import kern_exp_quad, kern_matern32, \
  get_cholesky_decomp, solve_upper_triangular, solve_lower_triangular, \
  sample_mvn, squared_euc_distmat, kern_distmat
from bo.util.print_utils import suppress_stdout_stderr
import scipy
from scipy.optimize import minimize

# this is to make sure that the lengthscale is not overwritten
lengthscale=0.1

class MyGpDistmatPP(DiscPP):
  """ GPs using a kernel specified by a given distance matrix, without any PP
      backend """

  def __init__(self, data=None, modelp=None, printFlag=True):
    """ Constructor """
    self.set_model_params(modelp)
    self.set_data(data)
    self.set_model()
    super(MyGpDistmatPP,self).__init__()
    if printFlag:
      self.print_str()

  def set_model_params(self, modelp):
    """ Set self.modelp """
    if modelp is None:
      pass #TODO
    self.modelp = modelp

  def set_data(self, data):
    """ Set self.data """
    if data is None:
      pass #TODO
      
      Y=np.copy(data.y)
      # normalise the data
      data.y=(Y-np.mean(Y))/np.std(Y)
      #data.X

    self.data_init = copy.deepcopy(data)
    
    self.data = copy.deepcopy(self.data_init)

  def set_model(self):
    """ Set GP regression model """
    self.model = self.get_model()

  def get_model(self):
    """ Returns model object """
    return None


  def infer_post_and_update_samples(self, print_result=True):#False
    """ Update self.sample_list """
    
    global lengthscale

    flagOptimised=False
    if len(self.data.y)%50==0:
        if self.modelp.distance=="tw_3_distance":
            newls=self.optimise_gp_hyperparameter_v3(self.data.X,self.data.y,
                self.modelp.kernp.alpha, self.modelp.kernp.sigma)
        else:
            newls=self.optimise_gp_hyperparameter(self.data.X,self.data.y,
                self.modelp.kernp.alpha, self.modelp.kernp.sigma)
    
        #self.modelp.kernp.ls=np.copy(newls)
        lengthscale=np.copy(newls)
        print(newls, lengthscale)
        flagOptimised=True
        
    
        
    if self.modelp.distance=="tw_3_distance" and np.isscalar(lengthscale) and flagOptimised==False:
        newls=self.optimise_gp_hyperparameter_v3(self.data.X,self.data.y,
                self.modelp.kernp.alpha, self.modelp.kernp.sigma)
        
        lengthscale=np.copy(newls)
        print(newls, lengthscale)
        """
        try:
            old_ls=np.load("lengthscale_tw3_6.npy")
            old_ls=np.vstack((old_ls,lengthscale))
            np.save("lengthscale_tw3_6.npy", old_ls)
        except:
            np.save("lengthscale_tw3_6.npy", lengthscale)
        """
 
    self.modelp.kernp.ls=np.copy(lengthscale)

        
    #self.modelp.kernp.alpha=np.copy(newalpha)
    self.sample_list = [Namespace(ls=self.modelp.kernp.ls,
                                  alpha=self.modelp.kernp.alpha,
                                  sigma=self.modelp.kernp.sigma)]
        
    print(self.modelp.kernp.ls)
    #if print_result: self.print_inference_result()

  def get_distmat(self, xmat1, xmat2):
    """ Get distance matrix """
    #return squared_euc_distmat(xmat1, xmat2, .5)
    
    from data import Data
    
    if "tw" in self.modelp.distance:
        self.distmat = Data.generate_distance_matrix_v3
    else:
        self.distmat = Data.generate_distance_matrix
    return self.distmat(xmat1, xmat2, self.modelp.distance)

  def print_inference_result(self):
    """ Print results of stan inference """
    print('*ls pt est = '+str(self.sample_list[0].ls)+'.')
    print('*alpha pt est = '+str(self.sample_list[0].alpha)+'.')
    print('*sigma pt est = '+str(self.sample_list[0].sigma)+'.')
    print('-----')

  def sample_pp_post_pred(self, nsamp, input_list, full_cov=True):
    """ Sample from posterior predictive of PP.
        Inputs:
          input_list - list of np arrays size=(-1,)
        Returns:
          list (len input_list) of np arrays (size=(nsamp,1))."""
    samp = self.sample_list[0]
    
    try:
        if self.modelp.distance=="tw_3_distance":
            postmu, postcov = self.gp_post_v3(self.data.X, self.data.y, input_list,
                                       samp.ls, samp.alpha, samp.sigma, full_cov)
        else:
            postmu, postcov = self.gp_post(self.data.X, self.data.y, input_list,
                                       samp.ls, samp.alpha, samp.sigma, full_cov)
    except:
        print("bug self.gp_post")
        if self.modelp.distance=="tw_3_distance":
            postmu, postcov = self.gp_post_v3(self.data.X, self.data.y, input_list,
                                       samp.ls, samp.alpha, samp.sigma, full_cov)
        else:
            postmu, postcov = self.gp_post(self.data.X, self.data.y, input_list,
                                       samp.ls, samp.alpha, samp.sigma, full_cov)
    if full_cov:
        try:
            ppred_list = list(sample_mvn(postmu, postcov, nsamp))
        except:
            print("bug ppred_list = list(sample_mvn(postmu, postcov, nsamp))")
            ppred_list = list(sample_mvn(postmu, postcov, nsamp))

    else:
      postcov = np.nan_to_num(postcov)  

      ppred_list = list(np.random.normal(postmu.reshape(-1,),
                                         postcov.reshape(-1,),
                                         size=(nsamp, len(input_list))))
    return list(np.stack(ppred_list).T), ppred_list

  def sample_pp_pred(self, nsamp, input_list, lv=None):
    """ Sample from predictive of PP for parameter lv.
        Returns: list (len input_list) of np arrays (size (nsamp,1))."""
    if lv is None:
      lv = self.sample_list[0]
    postmu, postcov = self.gp_post(self.data.X, self.data.y, input_list, lv.ls,
                                   lv.alpha, lv.sigma)
    pred_list = list(sample_mvn(postmu, postcov, 1)) ###TODO: sample from this mean nsamp times
    return list(np.stack(pred_list).T), pred_list


  def optimise_gp_hyperparameter_v3(self,X,y,alpha,sigma):
    # jointly optimise GP hyperparameter and optimal transport hyper

    opts ={'maxiter':200,'maxfun':200,'disp': True}

    #bounds=np.asarray([[1e-1,5],[0.8,1.5]])
    bounds=np.asarray([[1e-3,0.1],[0.001,0.2],[0.001,0.2],[1e-3,1e-2]])

    self.KK_d1=None
    
    T=4
    best_llk=-np.inf
    best_theta=[0.1]
    for ii in range(T):

        rand_lengthscales=np.random.uniform(bounds[:,0],bounds[:,1],(30,4))
        
        llk=[self.log_llk_v3(X,y,theta=x,alpha=alpha,sigma=sigma) for x in rand_lengthscales]
        #rand_var=np.random.uniform(bounds[1,0],bounds[1,1],1) # randomly select the initial point

        x0=rand_lengthscales[np.argmax(llk)]

        res = minimize(lambda x: -self.log_llk_v3(X,y,theta=x,alpha=alpha,sigma=sigma),x0,
                       bounds=bounds,method="L-BFGS-B",options=opts)#L-BFGS-B

        llk=self.log_llk_v3(X,y,theta=res.x,alpha=alpha,sigma=sigma)

        if llk>=best_llk:
            best_llk,best_theta=llk,res.x

    print(best_theta,best_llk)
    return best_theta

  def optimise_gp_hyperparameter_v2(self,X,y,alpha,sigma):
    # jointly optimise GP hyperparameter and optimal transport hyper

    opts ={'maxiter':200,'maxfun':200,'disp': True}

    #bounds=np.asarray([[1e-1,5],[0.8,1.5]])
    bounds=np.asarray([[1e-2,2],[1e-2,2]])

    self.KK_d1=None
    
    T=3
    best_llk=-np.inf
    best_theta=[0.1]
    for ii in range(T):

        rand_lengthscales=np.random.uniform(bounds[:,0],bounds[:,1],(20,2))
        
        llk=[self.log_llk_v3(X,y,theta=x,alpha=alpha,sigma=sigma) for x in rand_lengthscales]
        #rand_var=np.random.uniform(bounds[1,0],bounds[1,1],1) # randomly select the initial point

        x0=rand_lengthscales[np.argmax(llk)]

        res = minimize(lambda x: -self.log_llk_v3(X,y,theta=x,alpha=alpha,sigma=sigma),x0,
                       bounds=bounds,method="L-BFGS-B",options=opts)#L-BFGS-B

        llk=self.log_llk_v3(X,y,theta=res.x,alpha=alpha,sigma=sigma)

        if llk>best_llk:
            best_llk,best_theta=llk,res.x

    print(best_theta)
    return best_theta



  def optimise_gp_hyperparameter(self,X,y,alpha,sigma):

    opts ={'maxiter':200,'maxfun':200,'disp': True}

    #bounds=np.asarray([[1e-1,5],[0.8,1.5]])
    bounds=np.asarray([[1e-2,3]])

    self.KK_dist=None
    
    T=2
    best_llk=-np.inf
    best_theta=[0.1]
    for ii in range(T):

        rand_lengthscale=np.random.uniform(bounds[0,0],bounds[0,1],30)
        
        llk=[self.log_llk(X,y,theta=x,alpha=alpha,sigma=sigma) for x in rand_lengthscale]
        #rand_var=np.random.uniform(bounds[1,0],bounds[1,1],1) # randomly select the initial point

        x0=rand_lengthscale[np.argmax(llk)]

        res = minimize(lambda x: -self.log_llk(X,y,theta=x,alpha=alpha,sigma=sigma),x0,
                       bounds=bounds,method="L-BFGS-B",options=opts)#L-BFGS-B

        llk=self.log_llk(X,y,theta=res.x,alpha=alpha,sigma=sigma)

        if llk>best_llk:
            best_llk,best_theta=llk,res.x

    #print(best_theta)
    return best_theta


  def log_llk_v3(self,x_train_list, y_train_arr, theta, alpha, sigma):
    """ return the marginal log likelihood"""
    
    #print(theta)
    if len(theta)==4:
        ls1,ls2,ls3, sigma=theta
    else:
        ls1,ls2=theta

    if self.KK_d1 is None:
        self.KK_d1,self.KK_d2,self.KK_d3=self.get_distmat(x_train_list,x_train_list)
        #kernel = lambda a, b, c, d: kern_distmat(a, b, c, d, self.get_distmat) #return three values
        if np.any(self.KK_d1)<0:
            print("if np.any(self.KK_dist)<0:")
        
    if len(theta)==3:
        KK=alpha * np.exp(-self.KK_d1/ls1-self.KK_d2/ls2-self.KK_d3/ls3)+np.eye(len(x_train_list))*sigma
    else:
        KK=alpha * np.exp(-self.KK_d1/ls1-(self.KK_d2+self.KK_d3)/ls2)+np.eye(len(x_train_list))*sigma

    try:
        L=scipy.linalg.cholesky(KK,lower=True)
        alpha=np.linalg.solve(KK,y_train_arr)

    except: # singular
        return -np.inf

    try:
        first_term=-0.5*np.dot(y_train_arr.T,alpha)
  
        #chol  = spla.cholesky(KK, lower=True)
        W_logdet=np.sum(np.log(np.diag(L)))
        
        second_term=-W_logdet
        
    except: # singular
        return -np.inf

    logmarginal=first_term+second_term-0.5*len(y_train_arr)*np.log(2*3.14)
    return np.asscalar(logmarginal)



  def log_llk(self,x_train_list, y_train_arr, theta, alpha, sigma):
    """ return the marginal log likelihood"""
    
    ls=theta
    
    if self.KK_dist is None:
        kernel = lambda a, b, c, d: kern_distmat(a, b, c, d, self.get_distmat)
        KK=kernel(x_train_list, x_train_list, ls, alpha)+np.eye(len(x_train_list))*sigma
    
        self.KK_dist=-(ls**2)*np.log((KK-np.eye(len(x_train_list))*sigma)/alpha)
        
        if np.any(self.KK_dist)<0:
            print("if np.any(self.KK_dist)<0:")
   
    KK=alpha * np.exp(-self.KK_dist/(ls**2))+np.eye(len(x_train_list))*sigma
    
    try:
        L=scipy.linalg.cholesky(KK,lower=True)
        alpha=np.linalg.solve(KK,y_train_arr)

    except: # singular
        return -np.inf

    try:
        first_term=-0.5*np.dot(y_train_arr.T,alpha)
        #chol  = spla.cholesky(KK, lower=True)
        W_logdet=np.sum(np.log(np.diag(L)))
        second_term=-W_logdet
        
    except: # singular
        return -np.inf

    logmarginal=first_term+second_term-0.5*len(y_train_arr)*np.log(2*3.14)
    return np.asscalar(logmarginal)

  def gp_post_cache(self, x_train_list, y_train_arr, x_pred_list, ls, alpha, sigma):
    """ Compute parameters of GP posterior """
    # given the caches of k11 and 
    # identify v3 or not
    temp=self.get_distmat(x_train_list[0:2],x_train_list[0:2])
    if len(temp)==3:
        return self.gp_post_cache_v3(x_train_list, y_train_arr, x_pred_list, ls, alpha, sigma)
    
    if not hasattr(self, 'K11_d'):
        self.K11_d=self.get_distmat(x_train_list,x_train_list)
    else: 
        old_N=self.K11_d.shape[0]
        new_N=len(x_train_list)
        if old_N<new_N:# append to [ [_,B],[C,D]]
            B=self.get_distmat(x_train_list[:old_N],x_train_list[old_N:])
            C=B.T
            D=self.get_distmat(x_train_list[old_N:],x_train_list[old_N:])
            
            AB=np.hstack((self.K11_d,B))
            CD=np.hstack((C,D))
            self.K11_d=np.vstack((AB,CD))

    if not hasattr(self, 'K21_d') or self.K21_d is None: # assuming that xtest doesnot change, xtrain has been appended
        self.K21_d=self.get_distmat(x_pred_list,x_train_list)
    else: 
        old_N=self.K21_d.shape[1]
        new_N=len(x_train_list)
        if old_N<new_N:# append to [ [_,B]]
            B=self.get_distmat(x_pred_list,x_train_list[old_N:])
            
            self.K21_d=np.hstack((self.K21_d,B))
            
    if not hasattr(self, 'K22_d') or self.K22_d is None: # xtest doesnot change, dont need to recompute
        self.K22_d=self.get_distmat(x_pred_list,x_pred_list)

    kernel = lambda a,b,c: c*np.exp(-a/b)
    #kernel = lambda a, b, c, d: kern_distmat(a, b, c, d, self.get_distmat)
    k11_nonoise = kernel(self.K11_d, ls, alpha)#+np.eye(len(x_train_list))*sigma
    lmat = get_cholesky_decomp(k11_nonoise, sigma, 'try_first')
    smat = solve_upper_triangular(lmat.T, solve_lower_triangular(lmat,y_train_arr))
    k21 = kernel(self.K21_d, ls, alpha)
    mu2 = k21.dot(smat)
    k22 = kernel(self.K22_d, ls, alpha)
    vmat = solve_lower_triangular(lmat, k21.T)
    k2 = k22 - vmat.T.dot(vmat)
   
    return mu2, k2

  def gp_post_cache_v3(self, x_train_list, y_train_arr, x_pred_list, ls, alpha, sigma):
    """ Compute parameters of GP posterior """
    # given the caches of k11 and 
    if not hasattr(self, 'K11_d1'):
        self.K11_d1,self.K11_d2,self.K11_d3=self.get_distmat(x_train_list,x_train_list)
    else: 
        old_N=self.K11_d1.shape[0]
        new_N=len(x_train_list)
        if old_N<new_N:# append to [ [_,B],[C,D]]
            B=self.get_distmat(x_train_list[:old_N],x_train_list[old_N:])
            C=[0]*3
            C[0]=B[0].T
            C[1]=B[1].T
            C[2]=B[2].T
            #B.T
            D=self.get_distmat(x_train_list[old_N:],x_train_list[old_N:])
            
            AB=np.hstack((self.K11_d1,B[0]))
            CD=np.hstack((C[0],D[0]))
            self.K11_d1=np.vstack((AB,CD))
            
            AB=np.hstack((self.K11_d2,B[1]))
            CD=np.hstack((C[1],D[1]))
            self.K11_d2=np.vstack((AB,CD))
            
            AB=np.hstack((self.K11_d3,B[2]))
            CD=np.hstack((C[2],D[2]))
            self.K11_d3=np.vstack((AB,CD))

    if not hasattr(self, 'K21_d1'): # assuming that xtest doesnot change, xtrain has been appended
        self.K21_d1,self.K21_d2,self.K21_d3=self.get_distmat(x_pred_list,x_train_list)
    else: 
        old_N=self.K21_d1.shape[1]
        new_N=len(x_train_list)
        if old_N<new_N:# append to [ [_,B]]
            B=self.get_distmat(x_pred_list,x_train_list[old_N:])
            
            self.K21_d1=np.hstack((self.K21_d1,B[0]))
            self.K21_d2=np.hstack((self.K21_d2,B[1]))
            self.K21_d3=np.hstack((self.K21_d3,B[2]))

    if not hasattr(self, 'K22_d1') or self.K22_d1 is None: # xtest doesnot change, dont need to recompute
        self.K22_d1,self.K22_d2,self.K22_d3=self.get_distmat(x_pred_list,x_pred_list)

    if len(ls)==4:
        sigma=ls[-1]
        kernel = lambda a,b,c,d,e: e*np.exp(-a/d[0]-b/d[1]-c/d[2])
    if len(ls)==2:
        kernel = lambda a,b,c,d,e: e*np.exp(-a/d[0]-(b+c)/d[1])
            #kernel = lambda a, b, c, d: kern_distmat(a, b, c, d, self.get_distmat)
        
    k11_nonoise = kernel(self.K11_d1,self.K11_d2,self.K11_d3, ls, alpha)+np.eye(len(x_train_list))*sigma
    lmat = get_cholesky_decomp(k11_nonoise, sigma, 'try_first')
    smat = solve_upper_triangular(lmat.T, solve_lower_triangular(lmat,y_train_arr))
    k21 = kernel(self.K21_d1,self.K21_d2,self.K21_d3, ls, alpha)
    mu2 = k21.dot(smat)
    k22 = kernel(self.K22_d1,self.K22_d2,self.K22_d3, ls, alpha)
    vmat = solve_lower_triangular(lmat, k21.T)
    k2 = k22 - vmat.T.dot(vmat)
   
    return mu2, k2

        
        
  def gp_post(self, x_train_list, y_train_arr, x_pred_list, ls, alpha, sigma,
              full_cov=True):
    """ Compute parameters of GP posterior """
    temp=self.get_distmat(x_train_list,x_train_list)
    if len(temp)==3: # tw_3_distance
        self.K11_d1,self.K11_d2,self.K11_d3=temp
        self.K21_d1,self.K21_d2,self.K21_d3=self.get_distmat(x_pred_list,x_train_list)
        self.K22_d1,self.K22_d2,self.K22_d3=self.get_distmat(x_pred_list,x_pred_list)

        if len(ls)==4:
            sigma=ls[-1]
            kernel = lambda a,b,c,d,e: e*np.exp(-a/d[0]-b/d[1]-c/d[2])
        if len(ls)==2:
            kernel = lambda a,b,c,d,e: e*np.exp(-a/d[0]-(b+c)/d[1])
        
        self.k11_nonoise = kernel(self.K11_d1,self.K11_d2,self.K11_d3, ls, alpha)+np.eye(len(x_train_list))*sigma
        k21 = kernel(self.K21_d1,self.K21_d2,self.K21_d3, ls, alpha)
        k22 = kernel(self.K22_d1,self.K22_d2,self.K22_d3, ls, alpha)
        
    else:
        self.K11_d=temp
        self.K21_d=self.get_distmat(x_pred_list,x_train_list)
        self.K22_d=self.get_distmat(x_pred_list,x_pred_list)

        kernel = lambda a,b,c: c*np.exp(-a/b)
        #kernel = lambda a, b, c, d: kern_distmat(a, b, c, d, self.get_distmat)
        
        self.k11_nonoise = kernel(self.K11_d, ls, alpha)+np.eye(len(x_train_list))*sigma
        k21 = kernel(self.K21_d, ls, alpha)
        k22 = kernel(self.K22_d, ls, alpha)
        
    lmat = get_cholesky_decomp(self.k11_nonoise, sigma, 'try_first')
    smat = solve_upper_triangular(lmat.T, solve_lower_triangular(lmat,y_train_arr))
    vmat = solve_lower_triangular(lmat, k21.T)
    mu2 = k21.dot(smat)

    k2 = k22 - vmat.T.dot(vmat)
    
    if full_cov is False:
      k2_diag=np.diag(k2)
      k2_diag = np.nan_to_num(k2_diag)  
      k2 = np.sqrt(k2_diag)
    return mu2, k2


#  def gp_post_v3(self, x_train_list, y_train_arr, x_pred_list, ls, alpha, sigma,
#              full_cov=True):
#    """ Compute parameters of GP posterior """
#    self.K11_d1,self.K11_d2,self.K11_d3=self.get_distmat(x_train_list,x_train_list)
#    #kernel = lambda a, b, c, d: kern_distmat(a, b, c, d, self.get_distmat)
#    if len(ls)==3:
#        kernel = lambda a,b,c,d,e: e*np.exp(-a/d[0]-b/d[1]-c/d[2])
#    if len(ls)==2:
#        kernel = lambda a,b,c,d,e: e*np.exp(-a/d[0]-(b+c)/d[1])
#
#    k11_nonoise = kernel(self.K11_d1,self.K11_d2,self.K11_d3, ls, alpha)#+np.eye(len(x_train_list))*sigma
#    self.k11_nonoise=k11_nonoise
#    lmat = get_cholesky_decomp(k11_nonoise, sigma, 'try_first')
#    smat = solve_upper_triangular(lmat.T, solve_lower_triangular(lmat,
#                                  y_train_arr))
#    
#    self.K21_d1,self.K21_d2,self.K21_d3=self.get_distmat(x_pred_list,x_train_list)
#    k21 = kernel(self.K21_d1,self.K21_d2,self.K21_d3, ls, alpha)
#    mu2 = k21.dot(smat)
#    
#    self.K22_d1,self.K22_d2,self.K22_d3=self.get_distmat(x_pred_list,x_pred_list)
#    k22 = kernel(self.K22_d1,self.K22_d2,self.K22_d3, ls, alpha)
#    vmat = solve_lower_triangular(lmat, k21.T)
#    k2 = k22 - vmat.T.dot(vmat)
#    
#    #print("full_cov",full_cov)
#    if full_cov is False:
#      k2_diag=np.diag(k2)
#      k2_diag = np.nan_to_num(k2_diag)  
#      k2 = np.sqrt(k2_diag)
#  
#    return mu2, k2


  # Utilities
  def print_str(self):
    """ Print a description string """
    print('*MyGpDistmatPP with modelp='+str(self.modelp)+'.')
    print('-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/pp_gp_stan.py <==
"""
Classes for GP models with Stan
"""

from argparse import Namespace
import time
import numpy as np
import copy
from bo.pp.pp_core import DiscPP
import bo.pp.stan.gp_hier2 as gpstan2
import bo.pp.stan.gp_hier3 as gpstan3
import bo.pp.stan.gp_hier2_matern as gpstan2_matern
from bo.pp.gp.gp_utils import kern_exp_quad, kern_matern32, \
  get_cholesky_decomp, solve_upper_triangular, solve_lower_triangular, \
  sample_mvn
from bo.util.print_utils import suppress_stdout_stderr

class StanGpPP(DiscPP):
  """ Hierarchical GPs implemented with Stan """

  def __init__(self, data=None, modelp=None, printFlag=True):
    """ Constructor """
    self.set_model_params(modelp)
    self.set_data(data)
    self.ndimx = self.modelp.ndimx
    self.set_model()
    super(StanGpPP,self).__init__()
    if printFlag:
      self.print_str()

  def set_model_params(self,modelp):
    if modelp is None:
      modelp = Namespace(ndimx=1, model_str='optfixedsig',
        gp_mean_transf_str='constant')
      if modelp.model_str=='optfixedsig':
        modelp.kernp = Namespace(u1=.1, u2=5., n1=10., n2=10., sigma=1e-5)
        modelp.infp = Namespace(niter=1000)
      elif modelp.model_str=='opt' or modelp.model_str=='optmatern32':
        modelp.kernp = Namespace(ig1=1., ig2=5., n1=10., n2=20., n3=.01,
          n4=.01)
        modelp.infp = Namespace(niter=1000)
      elif modelp.model_str=='samp' or modelp.model_str=='sampmatern32':
        modelp.kernp = Namespace(ig1=1., ig2=5., n1=10., n2=20., n3=.01,
          n4=.01)
        modelp.infp = Namespace(niter=1500, nwarmup=500)
    self.modelp = modelp

  def set_data(self, data):
    """ Set self.data """
    if data is None:
      pass #TODO: handle case where there's no data
    self.data_init = copy.deepcopy(data)
    self.data = self.get_transformed_data(self.data_init,
      self.modelp.gp_mean_transf_str)

  def get_transformed_data(self, data, transf_str='linear'):
    """ Transform data, for non-zero-mean GP """
    newdata = Namespace(X=data.X)
    if transf_str=='linear':
      mmat,_,_,_ = np.linalg.lstsq(np.concatenate([data.X,
        np.ones((data.X.shape[0],1))],1), data.y.flatten(), rcond=None)
      self.gp_mean_vec = lambda x: np.matmul(np.concatenate([x,
        np.ones((x.shape[0],1))],1), mmat)
      newdata.y = data.y - self.gp_mean_vec(data.X).reshape(-1,1)
    if transf_str=='constant':
      yconstant = data.y.mean()
      #yconstant = 0. 
      self.gp_mean_vec = lambda x: np.array([yconstant for xcomp in x])
      newdata.y = data.y - self.gp_mean_vec(data.X).reshape(-1,1)
    return newdata

  def set_model(self):
    """ Set GP regression model """
    self.model = self.get_model()

  def get_model(self):
    """ Returns GPRegression model """
    if self.modelp.model_str=='optfixedsig':
      return gpstan3.get_model(print_status=False)
    elif self.modelp.model_str=='opt' or self.modelp.model_str=='samp':
      return gpstan2.get_model(print_status=False)
    elif self.modelp.model_str=='optmatern32' or \
      self.modelp.model_str=='sampmatern32':
      return gpstan2_matern.get_model(print_status=False)

  def infer_post_and_update_samples(self, seed=5000012, print_result=False):
    """ Update self.sample_list """
    data_dict = self.get_stan_data_dict()
    with suppress_stdout_stderr():
      if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt' \
        or self.modelp.model_str=='optmatern32':
        stanout = self.model.optimizing(data_dict, iter=self.modelp.infp.niter,
          #seed=seed, as_vector=True, algorithm='Newton')
          seed=seed, as_vector=True, algorithm='LBFGS')
      elif self.modelp.model_str=='samp' or self.modelp.model_str=='sampmatern32':
        stanout = self.model.sampling(data_dict, iter=self.modelp.infp.niter +
          self.modelp.infp.nwarmup, warmup=self.modelp.infp.nwarmup, chains=1,
          seed=seed, refresh=1000)
      print('-----')
    self.sample_list = self.get_sample_list_from_stan_out(stanout)
    if print_result: self.print_inference_result()

  def get_stan_data_dict(self):
    """ Return data dict for stan sampling method """
    if self.modelp.model_str=='optfixedsig':
      return {'u1':self.modelp.kernp.u1, 'u2':self.modelp.kernp.u2,
              'n1':self.modelp.kernp.n1, 'n2':self.modelp.kernp.n2,
              'sigma':self.modelp.kernp.sigma, 'D':self.ndimx,
              'N':len(self.data.X), 'x':self.data.X, 'y':self.data.y.flatten()}
    elif self.modelp.model_str=='opt' or self.modelp.model_str=='samp':
      return {'ig1':self.modelp.kernp.ig1, 'ig2':self.modelp.kernp.ig2,
              'n1':self.modelp.kernp.n1, 'n2':self.modelp.kernp.n2,
              'n3':self.modelp.kernp.n3, 'n4':self.modelp.kernp.n4,
              'D':self.ndimx, 'N':len(self.data.X), 'x':self.data.X,
              'y':self.data.y.flatten()}
    elif self.modelp.model_str=='optmatern32' or \
      self.modelp.model_str=='sampmatern32':
      return {'ig1':self.modelp.kernp.ig1, 'ig2':self.modelp.kernp.ig2,
              'n1':self.modelp.kernp.n1, 'n2':self.modelp.kernp.n2,
              'n3':self.modelp.kernp.n3, 'n4':self.modelp.kernp.n4,
              'D':self.ndimx, 'N':len(self.data.X), 'x':self.data.X,
              'y':self.data.y.flatten(), 'covid':2}

  def get_sample_list_from_stan_out(self, stanout):
    """ Convert stan output to sample_list """
    if self.modelp.model_str=='optfixedsig':
      return [Namespace(ls=stanout['rho'], alpha=stanout['alpha'],
        sigma=self.modelp.kernp.sigma)]
    elif self.modelp.model_str=='opt' or self.modelp.model_str=='optmatern32':
      return [Namespace(ls=stanout['rho'], alpha=stanout['alpha'],
        sigma=stanout['sigma'])]
    elif self.modelp.model_str=='samp' or \
      self.modelp.model_str=='sampmatern32':
      sdict = stanout.extract(['rho','alpha','sigma'])
      return [Namespace(ls=sdict['rho'][i], alpha=sdict['alpha'][i],
        sigma=sdict['sigma'][i]) for i in range(sdict['rho'].shape[0])]

  def print_inference_result(self):
    """ Print results of stan inference """
    if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt' or \
      self.modelp.model_str=='optmatern32':
      print('*ls pt est = '+str(self.sample_list[0].ls)+'.')
      print('*alpha pt est = '+str(self.sample_list[0].alpha)+'.')
      print('*sigma pt est = '+str(self.sample_list[0].sigma)+'.')
    elif self.modelp.model_str=='samp' or \
      self.modelp.model_str=='sampmatern32':
      ls_arr = np.array([ns.ls for ns in self.sample_list])
      alpha_arr = np.array([ns.alpha for ns in self.sample_list])
      sigma_arr = np.array([ns.sigma for ns in self.sample_list])
      print('*ls mean = '+str(ls_arr.mean())+'.')
      print('*ls std = '+str(ls_arr.std())+'.')
      print('*alpha mean = '+str(alpha_arr.mean())+'.')
      print('*alpha std = '+str(alpha_arr.std())+'.')
      print('*sigma mean = '+str(sigma_arr.mean())+'.')
      print('*sigma std = '+str(sigma_arr.std())+'.')
    print('-----')

  def sample_pp_post_pred(self, nsamp, input_list, full_cov=False, nloop=None):
    """ Sample from posterior predictive of PP.
        Inputs:
          input_list - list of np arrays size=(-1,)
        Returns:
          list (len input_list) of np arrays (size=(nsamp,1))."""
    if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt' or \
      self.modelp.model_str=='optmatern32':
      nloop = 1
      sampids = [0]
    elif self.modelp.model_str=='samp' or \
      self.modelp.model_str=='sampmatern32':
      if nloop is None: nloop=nsamp
      nsamp = int(nsamp/nloop)
      sampids = np.random.randint(len(self.sample_list), size=(nloop,))
    ppred_list = []
    for i in range(nloop):
      samp = self.sample_list[sampids[i]]
      postmu, postcov = self.gp_post(self.data.X, self.data.y,
        np.stack(input_list), samp.ls, samp.alpha, samp.sigma, full_cov)
      if full_cov:
        ppred_list.extend(list(sample_mvn(postmu, postcov, nsamp)))
      else:
        ppred_list.extend(list(np.random.normal(postmu.reshape(-1,),
          postcov.reshape(-1,), size=(nsamp, len(input_list)))))
    return self.get_reverse_transform(list(np.stack(ppred_list).T), ppred_list,
      input_list)

  def sample_pp_pred(self, nsamp, input_list, lv=None):
    """ Sample from predictive of PP for parameter lv.
        Returns: list (len input_list) of np arrays (size (nsamp,1))."""
    x_pred = np.stack(input_list)
    if lv is None:
      if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt' \
        or self.modelp.model_str=='optmatern32':
        lv = self.sample_list[0]
      elif self.modelp.model_str=='samp' or \
        self.modelp.model_str=='sampmatern32':
        lv = self.sample_list[np.random.randint(len(self.sample_list))]
    postmu, postcov = self.gp_post(self.data.X, self.data.y, x_pred, lv.ls,
      lv.alpha, lv.sigma)
    pred_list = list(sample_mvn(postmu, postcov, 1)) ###TODO: sample from this mean nsamp times
    return self.get_reverse_transform(list(np.stack(pred_list).T), pred_list,
      input_list)

  def get_reverse_transform(self, pp1, pp2, input_list):
    """ Apply reverse of data transform to ppred or pred """
    pp1 = [pp1[i] + self.gp_mean_vec(input_list[i].reshape(1,-1)) for i in
           range(len(input_list))]
    pp2 = [psamp + self.gp_mean_vec(np.array(input_list)) for psamp in pp2]
    return pp1, pp2

  def gp_post(self, x_train, y_train, x_pred, ls, alpha, sigma, full_cov=True):
    """ Compute parameters of GP posterior """
    if self.modelp.model_str=='optmatern32' or \
      self.modelp.model_str=='sampmatern32':
      kernel = kern_matern32
    else:
      kernel = kern_exp_quad
    k11_nonoise = kernel(x_train, x_train, ls, alpha)
    lmat = get_cholesky_decomp(k11_nonoise, sigma, 'try_first')
    smat = solve_upper_triangular(lmat.T, solve_lower_triangular(lmat, y_train))
    k21 = kernel(x_pred, x_train, ls, alpha)
    mu2 = k21.dot(smat)
    k22 = kernel(x_pred, x_pred, ls, alpha)
    vmat = solve_lower_triangular(lmat, k21.T)
    k2 = k22 - vmat.T.dot(vmat)
    if full_cov is False:
      k2 = np.sqrt(np.diag(k2))
    return mu2, k2

  # Utilities
  def print_str(self):
    """ Print a description string """
    print('*StanGpPP with modelp='+str(self.modelp)+'.')
    print('-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/pp_gp_stan_distmat.py <==
"""
Classes for GP models with Stan, using a given distance matrix.
"""

from argparse import Namespace
import time
import copy
import numpy as np
from scipy.spatial.distance import cdist 
from bo.pp.pp_core import DiscPP
import bo.pp.stan.gp_distmat as gpstan
import bo.pp.stan.gp_distmat_fixedsig as gpstan_fixedsig
from bo.pp.gp.gp_utils import kern_exp_quad, kern_matern32, \
  get_cholesky_decomp, solve_upper_triangular, solve_lower_triangular, \
  sample_mvn, squared_euc_distmat, kern_distmat
from bo.util.print_utils import suppress_stdout_stderr

class StanGpDistmatPP(DiscPP):
  """ Hierarchical GPs using a given distance matrix, implemented with Stan """

  def __init__(self, data=None, modelp=None, printFlag=True):
    """ Constructor """
    self.set_model_params(modelp)
    self.set_data(data)
    self.ndimx = self.modelp.ndimx
    self.set_model()
    super(StanGpDistmatPP,self).__init__()
    if printFlag:
      self.print_str()

  def set_model_params(self, modelp):
    """ Set self.modelp """
    if modelp is None:
      pass #TODO
    self.modelp = modelp

  def set_data(self, data):
    """ Set self.data """
    if data is None:
      pass #TODO
    self.data_init = copy.deepcopy(data)
    self.data = copy.deepcopy(self.data_init)

  def set_model(self):
    """ Set GP regression model """
    self.model = self.get_model()

  def get_model(self):
    """ Returns GPRegression model """
    if self.modelp.model_str=='optfixedsig' or \
      self.modelp.model_str=='sampfixedsig':
      return gpstan_fixedsig.get_model(print_status=True)
    elif self.modelp.model_str=='opt' or self.modelp.model_str=='samp':
      return gpstan.get_model(print_status=True)
    elif self.modelp.model_str=='fixedparam':
      return None

  def infer_post_and_update_samples(self, seed=543210, print_result=False):
    """ Update self.sample_list """
    data_dict = self.get_stan_data_dict()
    with suppress_stdout_stderr():
      if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt':
        stanout = self.model.optimizing(data_dict, iter=self.modelp.infp.niter,
          #seed=seed, as_vector=True, algorithm='Newton')
          seed=seed, as_vector=True, algorithm='LBFGS')
      elif self.modelp.model_str=='samp' or self.modelp.model_str=='sampfixedsig':
        stanout = self.model.sampling(data_dict, iter=self.modelp.infp.niter +
          self.modelp.infp.nwarmup, warmup=self.modelp.infp.nwarmup, chains=1,
          seed=seed, refresh=1000)
      elif self.modelp.model_str=='fixedparam':
        stanout = None
      print('-----')
    self.sample_list = self.get_sample_list_from_stan_out(stanout)
    if print_result: self.print_inference_result()

  def get_stan_data_dict(self):
    """ Return data dict for stan sampling method """
    if self.modelp.model_str=='optfixedsig' or \
      self.modelp.model_str=='sampfixedsig':
      return {'ig1':self.modelp.kernp.ig1, 'ig2':self.modelp.kernp.ig2,
              'n1':self.modelp.kernp.n1, 'n2':self.modelp.kernp.n2,
              'sigma':self.modelp.kernp.sigma, 'D':self.ndimx,
              'N':len(self.data.X), 'y':self.data.y.flatten(),
              'distmat':self.get_distmat(self.data.X, self.data.X)}
    elif self.modelp.model_str=='opt' or self.modelp.model_str=='samp':
      return {'ig1':self.modelp.kernp.ig1, 'ig2':self.modelp.kernp.ig2,
              'n1':self.modelp.kernp.n1, 'n2':self.modelp.kernp.n2,
              'n3':self.modelp.kernp.n3, 'n4':self.modelp.kernp.n4,
              'D':self.ndimx, 'N':len(self.data.X), 'y':self.data.y.flatten(),
              'distmat':self.get_distmat(self.data.X, self.data.X)}

  def get_distmat(self, xmat1, xmat2):
    """ Get distance matrix """
    # For now, will compute squared euc distance * .5, on self.data.X
    return squared_euc_distmat(xmat1, xmat2, .5)

  def get_sample_list_from_stan_out(self, stanout):
    """ Convert stan output to sample_list """
    if self.modelp.model_str=='optfixedsig':
      return [Namespace(ls=stanout['rho'], alpha=stanout['alpha'],
        sigma=self.modelp.kernp.sigma)]
    elif self.modelp.model_str=='opt':
      return [Namespace(ls=stanout['rho'], alpha=stanout['alpha'],
        sigma=stanout['sigma'])]
    elif self.modelp.model_str=='sampfixedsig':
      sdict = stanout.extract(['rho','alpha'])
      return [Namespace(ls=sdict['rho'][i], alpha=sdict['alpha'][i],
        sigma=self.modelp.kernp.sigma) for i in range(sdict['rho'].shape[0])]
    elif self.modelp.model_str=='samp':
      sdict = stanout.extract(['rho','alpha','sigma'])
      return [Namespace(ls=sdict['rho'][i], alpha=sdict['alpha'][i],
        sigma=sdict['sigma'][i]) for i in range(sdict['rho'].shape[0])]
    elif self.modelp.model_str=='fixedparam':
      return [Namespace(ls=self.modelp.kernp.ls, alpha=self.modelp.kernp.alpha,
        sigma=self.modelp.kernp.sigma)]

  def print_inference_result(self):
    """ Print results of stan inference """
    if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt' or \
      self.modelp.model_str=='fixedparam':
      print('*ls pt est = '+str(self.sample_list[0].ls)+'.')
      print('*alpha pt est = '+str(self.sample_list[0].alpha)+'.')
      print('*sigma pt est = '+str(self.sample_list[0].sigma)+'.')
    elif self.modelp.model_str=='samp' or \
      self.modelp.model_str=='sampfixedsig':
      ls_arr = np.array([ns.ls for ns in self.sample_list])
      alpha_arr = np.array([ns.alpha for ns in self.sample_list])
      sigma_arr = np.array([ns.sigma for ns in self.sample_list])
      print('*ls mean = '+str(ls_arr.mean())+'.')
      print('*ls std = '+str(ls_arr.std())+'.')
      print('*alpha mean = '+str(alpha_arr.mean())+'.')
      print('*alpha std = '+str(alpha_arr.std())+'.')
      print('*sigma mean = '+str(sigma_arr.mean())+'.')
      print('*sigma std = '+str(sigma_arr.std())+'.')
    print('-----')

  def sample_pp_post_pred(self, nsamp, input_list, full_cov=False, nloop=None):
    """ Sample from posterior predictive of PP.
        Inputs:
          input_list - list of np arrays size=(-1,)
        Returns:
          list (len input_list) of np arrays (size=(nsamp,1))."""
    if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt' or \
        self.modelp.model_str=='fixedparam':
      nloop = 1
      sampids = [0]
    elif self.modelp.model_str=='samp' or \
      self.modelp.model_str=='sampfixedsig':
      if nloop is None: nloop=nsamp
      nsamp = int(nsamp/nloop)
      sampids = np.random.randint(len(self.sample_list), size=(nloop,))
    ppred_list = []
    for i in range(nloop):
      samp = self.sample_list[sampids[i]]
      postmu, postcov = self.gp_post(self.data.X, self.data.y,
        np.stack(input_list), samp.ls, samp.alpha, samp.sigma, full_cov)
      if full_cov:
        ppred_list.extend(list(sample_mvn(postmu, postcov, nsamp)))
      else:
        ppred_list.extend(list(np.random.normal(postmu.reshape(-1,),
          postcov.reshape(-1,), size=(nsamp, len(input_list)))))
    return list(np.stack(ppred_list).T), ppred_list

  def sample_pp_pred(self, nsamp, input_list, lv=None):
    """ Sample from predictive of PP for parameter lv.
        Returns: list (len input_list) of np arrays (size (nsamp,1))."""
    x_pred = np.stack(input_list)
    if lv is None:
      if self.modelp.model_str=='optfixedsig' or self.modelp.model_str=='opt' \
        or self.modelp.model_str=='fixedparam':
        lv = self.sample_list[0]
      elif self.modelp.model_str=='samp' or \
        self.modelp.model_str=='sampfixedsig':
        lv = self.sample_list[np.random.randint(len(self.sample_list))]
    postmu, postcov = self.gp_post(self.data.X, self.data.y, x_pred, lv.ls,
      lv.alpha, lv.sigma)
    pred_list = list(sample_mvn(postmu, postcov, 1)) ###TODO: sample from this mean nsamp times
    return list(np.stack(pred_list).T), pred_list

  def gp_post(self, x_train, y_train, x_pred, ls, alpha, sigma, full_cov=True):
    """ Compute parameters of GP posterior """
    kernel = lambda a, b, c, d: kern_distmat(a, b, c, d, self.get_distmat)
    k11_nonoise = kernel(x_train, x_train, ls, alpha)
    lmat = get_cholesky_decomp(k11_nonoise, sigma, 'try_first')
    smat = solve_upper_triangular(lmat.T, solve_lower_triangular(lmat, y_train))
    k21 = kernel(x_pred, x_train, ls, alpha)
    mu2 = k21.dot(smat)
    k22 = kernel(x_pred, x_pred, ls, alpha)
    vmat = solve_lower_triangular(lmat, k21.T)
    k2 = k22 - vmat.T.dot(vmat)
    if full_cov is False:
      k2 = np.sqrt(np.diag(k2))
    return mu2, k2

  # Utilities
  def print_str(self):
    """ Print a description string """
    print('*StanGpDistmatPP with modelp='+str(self.modelp)+'.')
    print('-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/stan/__init__.py <==
"""
Code for defining and compiling models in Stan.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/stan/compile_stan.py <==
"""
Script to compile stan models
"""

#import pp_new.stan.gp_hier2 as gpstan
#import pp_new.stan.gp_hier3 as gpstan
#import pp_new.stan.gp_hier2_matern as gpstan
import pp_new.stan.gp_distmat as gpstan
#import pp_new.stan.gp_distmat_fixedsig as gpstan


# Recompile model and return it
model = gpstan.get_model(recompile=True)


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/stan/gp_distmat.py <==
"""
Functions to define and compile PPs in Stan, for model:
hierarchical GP (prior on rho, alpha, sigma) using a given distance matrix.
"""

import time
import pickle
import pystan

def get_model(recompile=False, print_status=True):
  model_file_str = 'bo/pp/stan/hide_model/gp_distmat.pkl'

  if recompile:
    starttime = time.time()
    model = pystan.StanModel(model_code=get_model_code())
    buildtime = time.time()-starttime
    with open(model_file_str,'wb') as f:
      pickle.dump(model, f)
    if print_status:
      print('*Time taken to compile = '+ str(buildtime) +' seconds.\n-----')
      print('*Model saved in file ' + model_file_str + '.\n-----')
  else:
    model = pickle.load(open(model_file_str,'rb'))
    if print_status:
      print('*Model loaded from file ' + model_file_str + '.\n-----')
  return model


def get_model_code():
  """ Parse modelp and return stan model code """
  return """
  data {
    int<lower=1> N;
    matrix[N, N] distmat;
    vector[N] y;
    real<lower=0> ig1;
    real<lower=0> ig2;
    real<lower=0> n1;
    real<lower=0> n2;
    real<lower=0> n3;
    real<lower=0> n4;
  }

  parameters {
    real<lower=0> rho;
    real<lower=0> alpha;
    real<lower=0.0001> sigma;
  }

  model {
    matrix[N, N] cov = square(alpha) * exp(-distmat / square(rho))
                       + diag_matrix(rep_vector(square(sigma), N));
    matrix[N, N] L_cov = cholesky_decompose(cov);
    rho ~ inv_gamma(ig1, ig2);
    alpha ~ normal(n1, n2);
    sigma ~ normal(n3, n4);
    y ~ multi_normal_cholesky(rep_vector(0, N), L_cov);
  }
  """

if __name__ == '__main__':
  get_model()


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/stan/gp_distmat_fixedsig.py <==
"""
Functions to define and compile PPs in Stan, for model:
hierarchical GP (prior on rho, alpha) and fixed sigma, using a given
distance matrix.
"""

import time
import pickle
import pystan

def get_model(recompile=False, print_status=True):
  model_file_str = 'bo/pp/stan/hide_model/gp_distmat_fixedsig.pkl'

  if recompile:
    starttime = time.time()
    model = pystan.StanModel(model_code=get_model_code())
    buildtime = time.time()-starttime
    with open(model_file_str,'wb') as f:
      pickle.dump(model, f)
    if print_status:
      print('*Time taken to compile = '+ str(buildtime) +' seconds.\n-----')
      print('*Model saved in file ' + model_file_str + '.\n-----')
  else:
    model = pickle.load(open(model_file_str,'rb'))
    if print_status:
      print('*Model loaded from file ' + model_file_str + '.\n-----')
  return model


def get_model_code():
  """ Parse modelp and return stan model code """
  return """
  data {
    int<lower=1> N;
    matrix[N, N] distmat;
    vector[N] y;
    real<lower=0> ig1;
    real<lower=0> ig2;
    real<lower=0> n1;
    real<lower=0> n2;
    real<lower=0> sigma;
  }

  parameters {
    real<lower=0> rho;
    real<lower=0> alpha;
  }

  model {
    matrix[N, N] cov = square(alpha) * exp(-distmat / square(rho))
                       + diag_matrix(rep_vector(square(sigma), N));
    matrix[N, N] L_cov = cholesky_decompose(cov);
    rho ~ inv_gamma(ig1, ig2);
    alpha ~ normal(n1, n2);
    y ~ multi_normal_cholesky(rep_vector(0, N), L_cov);
  }
  """

if __name__ == '__main__':
  get_model()


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/stan/gp_hier2.py <==
"""
Functions to define and compile PPs in Stan, for model:
hierarchical GP (prior on rho, alpha, sigma)
"""

import time
import pickle
import pystan

def get_model(recompile=False, print_status=True):
  model_file_str = 'bo/pp/stan/hide_model/gp_hier2.pkl'

  if recompile:
    starttime = time.time()
    model = pystan.StanModel(model_code=get_model_code())
    buildtime = time.time()-starttime
    with open(model_file_str,'wb') as f:
      pickle.dump(model, f)
    if print_status:
      print('*Time taken to compile = '+ str(buildtime) +' seconds.\n-----')
      print('*Model saved in file ' + model_file_str + '.\n-----')
  else:
    model = pickle.load(open(model_file_str,'rb'))
    if print_status:
      print('*Model loaded from file ' + model_file_str + '.\n-----')
  return model


def get_model_code():
  """ Parse modelp and return stan model code """
  return """
  data {
    int<lower=1> D;
    int<lower=1> N;
    vector[D] x[N];
    vector[N] y;
    real<lower=0> ig1;
    real<lower=0> ig2;
    real<lower=0> n1;
    real<lower=0> n2;
    real<lower=0> n3;
    real<lower=0> n4;
  }

  parameters {
    real<lower=0> rho;
    real<lower=0> alpha;
    real<lower=0.0001> sigma;
  }

  model {
    matrix[N, N] cov =   cov_exp_quad(x, alpha, rho)
                       + diag_matrix(rep_vector(square(sigma), N));
    matrix[N, N] L_cov = cholesky_decompose(cov);
    rho ~ inv_gamma(ig1, ig2);
    alpha ~ normal(n1, n2);
    sigma ~ normal(n3, n4);
    y ~ multi_normal_cholesky(rep_vector(0, N), L_cov);
  }
  """

if __name__ == '__main__':
  get_model()


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/stan/gp_hier2_matern.py <==
"""
Functions to define and compile PPs in Stan, for model: hierarchical GP (prior
on rho, alpha, sigma), with matern kernel
"""

import time
import pickle
import pystan

def get_model(recompile=False, print_status=True):
  model_file_str = 'bo/pp/stan/hide_model/gp_hier2_matern.pkl'

  if recompile:
    starttime = time.time()
    model = pystan.StanModel(model_code=get_model_code())
    buildtime = time.time()-starttime
    with open(model_file_str,'wb') as f:
      pickle.dump(model, f)
    if print_status:
      print('*Time taken to compile = '+ str(buildtime) +' seconds.\n-----')
      print('*Model saved in file ' + model_file_str + '.\n-----')
  else:
    model = pickle.load(open(model_file_str,'rb'))
    if print_status:
      print('*Model loaded from file ' + model_file_str + '.\n-----')
  return model


def get_model_code():
  """ Parse modelp and return stan model code """
  return """
  functions {
    matrix distance_matrix_single(int N, vector[] x) {
      matrix[N, N] distmat;
      for(i in 1:(N-1)) {
        for(j in (i+1):N) {
          distmat[i, j] = distance(x[i], x[j]);
        }
      }
      return distmat;
    }

    matrix matern_covariance(int N, matrix dist, real ls, real alpha_sq, int COVFN) {
      matrix[N,N] S;
      real dist_ls; 
      real sqrt3;
      real sqrt5;
      sqrt3=sqrt(3.0);
      sqrt5=sqrt(5.0);
      
      // exponential == Matern nu=1/2 , (p=0; nu=p+1/2)
      if (COVFN==1) {
        for(i in 1:(N-1)) {
          for(j in (i+1):N) {
            dist_ls = fabs(dist[i,j])/ls;
            S[i,j] = alpha_sq * exp(- dist_ls ); 
          }
        }
      }

      // Matern nu= 3/2 covariance
      else if (COVFN==2) {
        for(i in 1:(N-1)) {
          for(j in (i+1):N) {
           dist_ls = fabs(dist[i,j])/ls;
           S[i,j] = alpha_sq * (1 + sqrt3 * dist_ls) * exp(-sqrt3 * dist_ls);
          }
        }
      }
      
      // Matern nu=5/2 covariance
      else if (COVFN==3) { 
        for(i in 1:(N-1)) {
          for(j in (i+1):N) {
            dist_ls = fabs(dist[i,j])/ls;
            S[i,j] = alpha_sq * (1 + sqrt5 *dist_ls + 5* pow(dist_ls,2)/3) * exp(-sqrt5 *dist_ls);
          }
        }
      }

      // Matern as nu->Inf become Gaussian (aka squared exponential cov)
      else if (COVFN==4) {
        for(i in 1:(N-1)) {
          for(j in (i+1):N) {
            dist_ls = fabs(dist[i,j])/ls;
            S[i,j] = alpha_sq * exp( -pow(dist_ls,2)/2 ) ;
          }
        }
      } 

      // fill upper triangle
      for(i in 1:(N-1)) {
        for(j in (i+1):N) {
          S[j,i] = S[i,j];
        }
      }

      // create diagonal: nugget(nonspatial) + spatial variance +  eps ensures positive definiteness
      for(i in 1:N) {
        S[i,i] = alpha_sq;            
      }

      return S;
    }
  }

  data {
    int<lower=1> D;
    int<lower=1> N;
    vector[D] x[N];
    vector[N] y;
    real<lower=0> ig1;
    real<lower=0> ig2;
    real<lower=0> n1;
    real<lower=0> n2;
    real<lower=0> n3;
    real<lower=0> n4;
    int covid;
  }

  parameters {
    real<lower=0> rho;
    real<lower=0> alpha;
    real<lower=0.0001> sigma;
  }

  model {
    matrix[N, N] distmat = distance_matrix_single(N, x);
    matrix[N, N] cov = matern_covariance(N, distmat, rho, square(alpha), covid);
    matrix[N, N] L_cov = cholesky_decompose(cov);
    rho ~ inv_gamma(ig1, ig2);
    alpha ~ normal(n1, n2);
    sigma ~ normal(n3, n4);
    y ~ multi_normal_cholesky(rep_vector(0, N), L_cov);
  }
  """

if __name__ == '__main__':
  get_model()


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/pp/stan/gp_hier3.py <==
"""
Functions to define and compile PPs in Stan, for model:
hierarchical GP with uniform prior on rho, normal prior on alpha,
and fixed sigma
"""

import time
import pickle
import pystan

def get_model(recompile=False, print_status=True):
  model_file_str = 'bo/pp/stan/hide_model/gp_hier3.pkl'

  if recompile:
    starttime = time.time()
    model = pystan.StanModel(model_code=get_model_code())
    buildtime = time.time()-starttime
    with open(model_file_str,'wb') as f:
      pickle.dump(model, f)
    if print_status:
      print('*Time taken to compile = '+ str(buildtime) +' seconds.\n-----')
      print('*Model saved in file ' + model_file_str + '.\n-----')
  else:
    model = pickle.load(open(model_file_str,'rb'))
    if print_status:
      print('*Model loaded from file ' + model_file_str + '.\n-----')
  return model


def get_model_code():
  """ Parse modelp and return stan model code """
  return """
  data {
    int<lower=1> D;
    int<lower=1> N;
    vector[D] x[N];
    vector[N] y;
    real<lower=0> u1;
    real<lower=0> u2;
    real<lower=0> n1;
    real<lower=0> n2;
    real<lower=0> sigma;
  }

  parameters {
    real<lower=u1, upper=u2> rho;
    real<lower=0> alpha;
  }

  model {
    matrix[N, N] cov =   cov_exp_quad(x, alpha, rho)
                       + diag_matrix(rep_vector(square(sigma), N));
    matrix[N, N] L_cov = cholesky_decompose(cov);
    rho ~ uniform(u1, u2);
    alpha ~ normal(n1, n2);
    y ~ multi_normal_cholesky(rep_vector(0, N), L_cov);
  }
  """

if __name__ == '__main__':
  get_model()


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/util/__init__.py <==
"""
Miscellaneous utilities.
"""


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/util/datatransform.py <==
"""
Classes for transforming data.
"""

from argparse import Namespace
import numpy as np
from sklearn.preprocessing import StandardScaler
#import sklearn.preprocessing as sklp 

class DataTransformer(object):
  """ Class for transforming data """

  def __init__(self, datamat, printflag=True):
    """ Constructor
        Parameters:
          datamat - numpy array (n x d) of data to be transformed
    """
    self.datamat = datamat
    self.set_transformers()
    if printflag:
      self.print_str()

  def set_transformers(self):
    """ Set transformers using self.datamat """
    self.ss = StandardScaler()
    self.ss.fit(self.datamat)

  def transform_data(self, datamat=None):
    """ Return transformed datamat (default self.datamat) """
    if datamat is None:
      datamat = self.datamat
    return self.ss.transform(datamat)
 
  def inv_transform_data(self, datamat):
    """ Return inverse transform of datamat """
    return self.ss.inverse_transform(datamat)

  def print_str(self):
    """ Print a description string """
    print('*DataTransformer with self.datamat.shape = ' +
      str(self.datamat.shape) + '.')
    print('-----')


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/bo/util/print_utils.py <==
"""
Utilities for printing and output
"""

import os

class suppress_stdout_stderr(object):
    ''' A context manager for doing a "deep suppression" of stdout and stderr in
    Python, i.e. will suppress all print, even if the print originates in a
    compiled C/Fortran sub-function.
       This will not suppress raised exceptions, since exceptions are printed
    to stderr just before a script exits, and after the context manager has
    exited (at least, I think that is why it lets exceptions through). '''
    def __init__(self):
        # Open a pair of null files
        self.null_fds = [os.open(os.devnull, os.O_RDWR) for x in range(2)]
        # Save the actual stdout (1) and stderr (2) file descriptors.
        self.save_fds = [os.dup(1), os.dup(2)]

    def __enter__(self):
        # Assign the null pointers to stdout and stderr.
        os.dup2(self.null_fds[0], 1)
        os.dup2(self.null_fds[1], 2)

    def __exit__(self, *_):
        # Re-assign the real stdout/stderr back to (1) and (2)
        os.dup2(self.save_fds[0], 1)
        os.dup2(self.save_fds[1], 2)
        # Close the null files
        for fd in self.null_fds + self.save_fds:
            os.close(fd)


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/cyDPP/decompose_kernel.py <==
import numpy as np
from scipy.linalg import eigh

def decompose_kernel(M):
    """
    Decompose a symmetric matrix into sorted eigenvalues and corresponding eigenvectors
    :param M: input square np.array
    :return vals, vecs: vector of sorted eigenvalues, matrix of corresponding eigenvectors
    """
    vals, vecs = np.linalg.eigh(M)
    vals = np.real(vals)
    vecs = np.real(vecs)
    order = np.argsort(vals)
    return vals[order], vecs[:, order]


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/cyDPP/demo_cython.py <==
import os
import sys
from optparse import OptionParser

import numpy as np
from scipy.io import savemat, loadmat
import matplotlib.pyplot as plt

from decompose_kernel import decompose_kernel
from sample_dpp_cython import sample_dpp


def main():
    usage = "%prog"
    parser = OptionParser(usage=usage)
    parser.add_option('-n', dest='n', default=60,
                      help='Size of grid: default=%default')
    parser.add_option('-k', dest='k', default=None,
                      help='Number of points to sample (None=random): default=%default')
    parser.add_option('--seed', dest='seed', default=None,
                      help='Random seed: default=%default')

    (options, args) = parser.parse_args()

    n = int(options.n)
    k = options.k
    if k is not None:
        k = int(k)
    seed = options.seed
    if seed is not None:
        np.random.seed(int(seed))

    # create a grid of possible points and define a kernel
    sigma = 0.1
    y, x = np.mgrid[1:n+1, 1:n+1] / float(n)
    L = np.exp(-((x.T.reshape(n**2, 1) - x.T.reshape(n**2, 1).T)**2 + (y.T.reshape(n**2, 1) - y.T.reshape(n**2, 1).T)**2) / sigma**2)
    
    # decompose it into eigenvalues and eigenvectors
    vals, vecs = decompose_kernel(L)

    # sample points from a DPP
    dpp_sample = sample_dpp(vals, vecs, k=k)

    # also take a purely random sample
    ind_sample = np.random.choice(n*n, size=len(dpp_sample), replace=False)

    # plot the samples 
    fig, axes = plt.subplots(1, 2, figsize=(8, 4))
    ax1, ax2 = axes
    x_vec = x.T.reshape((n**2, ))
    y_vec = y.T.reshape((n**2, ))
    ax1.scatter(x_vec[dpp_sample], y_vec[dpp_sample])
    ax1.set_xlim(-0.05, 1.05)
    ax1.set_ylim(-0.05, 1.05)
    ax2.scatter(x_vec[ind_sample], y_vec[ind_sample])
    ax2.set_xlim(-0.05, 1.05)
    ax2.set_ylim(-0.05, 1.05)
    plt.show()


if __name__ == '__main__':
    main()


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/cyDPP/demo_python.py <==
import os
import sys
from optparse import OptionParser

import numpy as np
from scipy.io import savemat, loadmat
import matplotlib.pyplot as plt

from decompose_kernel import decompose_kernel
from sample_dpp import sample_dpp


def main():
    usage = "%prog"
    parser = OptionParser(usage=usage)
    parser.add_option('-n', dest='n', default=60,
                      help='Size of grid: default=%default')
    parser.add_option('-k', dest='k', default=None,
                      help='Number of points to sample (None=random): default=%default')
    parser.add_option('--seed', dest='seed', default=None,
                      help='Random seed: default=%default')

    (options, args) = parser.parse_args()

    n = int(options.n)
    k = options.k
    if k is not None:
        k = int(k)
    seed = options.seed
    if seed is not None:
        np.random.seed(int(seed))

    # create a grid of possible points and define a kernel
    sigma = 0.1
    y, x = np.mgrid[1:n+1, 1:n+1] / float(n)
    L = np.exp(-((x.T.reshape(n**2, 1) - x.T.reshape(n**2, 1).T)**2 + (y.T.reshape(n**2, 1) - y.T.reshape(n**2, 1).T)**2) / sigma**2)
    
    # decompose it into eigenvalues and eigenvectors
    vals, vecs = decompose_kernel(L)

    # sample points from a DPP
    dpp_sample = sample_dpp(vals, vecs, k=k)

    # also take a purely random sample
    ind_sample = np.random.choice(n*n, size=len(dpp_sample), replace=False)

    # plot the samples 
    fig, axes = plt.subplots(1, 2, figsize=(8, 4))
    ax1, ax2 = axes
    x_vec = x.T.reshape((n**2, ))
    y_vec = y.T.reshape((n**2, ))
    ax1.scatter(x_vec[dpp_sample], y_vec[dpp_sample])
    ax1.set_xlim(-0.05, 1.05)
    ax1.set_ylim(-0.05, 1.05)
    ax2.scatter(x_vec[ind_sample], y_vec[ind_sample])
    ax2.set_xlim(-0.05, 1.05)
    ax2.set_ylim(-0.05, 1.05)
    ax1.set_title('DPP')
    ax2.set_title('Uniform')
    plt.show()


if __name__ == '__main__':
    main()


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/cyDPP/elem_sympoly.py <==
import numpy as np

def elem_sympoly(eigenvals, k):
    """
    Given a vector of values and a maximum size k, determine the value of
    the elementary symmetric polynomials:
    E(l+1,n+1) = sum_{J \subseteq 1..n,|J| = l} prod_{i \in J} lambda(i)
    """
    N = len(eigenvals)
    E = np.zeros([k+1, N+1])
    E[0, :] = 1
    for l in range(1, k+1):
        for n in range(1, N+1):
            E[l, n] = E[l, n-1] + eigenvals[n-1] * E[l-1, n-1]
    return E


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/cyDPP/sample_dpp.py <==
import numpy as np
from cyDPP.sample_k import sample_k


def sample_dpp(vals, vecs, k=None):
    """
    Sample a set of points from a decomposed kernel
    :param vals: sorted eigenvalues
    :param vecs: matrix of corresponding eigenvectors (as columns)
    :param k: number of points to sample (will be chosen randomly if k is None)
    :return: array of indices of samples
    """

    # randomly select k if not given
    if k is None:
        D = vals / (vals+1)
        v = np.nonzero(np.random.rand(len(D)) <= D)[0]
    else:        
        v = sample_k(vals, k)

    k = len(v)
    V = vecs[:, v]
    Y = np.zeros((k, ), dtype=int)

    np.random.seed(14)
    rands = np.random.rand(k)

    for i in range(k, 0, -1):
        # compute probabilities for each item
        P = np.sum(V**2, axis=1)
        P = P / np.sum(P)

        # choose a new item to include
        cumsum = np.cumsum(P)
        random_target = rands[i-1]
        nonzero_indices = np.nonzero(random_target <= cumsum)[0]
        index = nonzero_indices[0]
        Y[i-1] = index

        # choose a vector to eliminate
        nonzero_indices = np.nonzero(V[Y[i-1], :])[0]
        j = nonzero_indices[0]
        Vj = V[:, j]
        n_rows, n_cols = V.shape
        indices = np.array(np.r_[range(1, j+1), range(j+2, n_cols+1)], dtype=int) - 1
        V = V[:, indices]

        diff = np.outer(Vj, V[Y[i-1], :] / Vj[Y[i-1]])
        V = V - diff

        # orthogonalize
        for a in range(0, i-1):
            for b in range(0, a):
                V[:, a] = V[:, a] - np.dot(V[:, a], V[:, b])*V[:, b]
            norm = np.linalg.norm(V[:, a])
            assert norm > 0
            V[:, a] = V[:, a] / norm

    return Y


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/cyDPP/sample_k.py <==
import numpy as np
from cyDPP.elem_sympoly import elem_sympoly


def sample_k(eigenvals, k):
    """
    Sample a given number of eigenvalues according to p(S) \propto prod eigenvals \in S
    """
    E = elem_sympoly(eigenvals, k)

    i = len(eigenvals)
    remaining = k

    S = np.zeros((k, ), dtype=int)
    while remaining > 0:
        # compute marginal of i given that we choose remaining values from 1:i
        if i == remaining:
            marg = 1
        else:
            marg = eigenvals[i-1] * E[remaining-1, i-1] / E[remaining, i]

        # sample marginal
        rand = np.random.rand()
        if rand < marg:
            S[remaining-1] = i-1
            remaining = remaining - 1
        i = i-1

    return S


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/cyDPP/setup.py <==
from distutils.core import setup
from Cython.Build import cythonize
setup(ext_modules=cythonize('sample_dpp_cython.pyx'))


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/data.py <==
import numpy as np
import pickle
import sys
from nasbench import api
from nas_bench.cell import Cell,Cell_NB201



mysearchspace='A'

class Data:

    def __init__(self, search_space):
        self.search_space = search_space
        global mysearchspace
        mysearchspace=search_space

        if search_space == 'nasbench':
            try:
                self.nasbench = api.NASBench('../nasbench_only108.tfrecord')
            except:
                self.nasbench = api.NASBench('nasbench_only108.tfrecord')
        if search_space == 'nasbench201':
#            self.nasbench = api.NASBench('../../NAS-Bench-201-v1_0-e61699.pth')
            self.nasbench = api.NASBench('NAS-Bench-201-v1_0-e61699.pth')
            
        if search_space == 'nasbench_full':
            self.nasbench = api.NASBench('nasbench.tfrecord')

    def get_type(self):
        return self.search_space

    def query_arch(self, 
                    arch=None, 
                    train=True, 
                    encode_paths=True, 
                    deterministic=True, 
                    epochs=50):

        if 'nasbench' in self.search_space: #nasbench 101 and 201
            if arch is None:
                
                if self.search_space=='nasbench201':
                    arch = Cell_NB201.random_cell(nasbench=self.nasbench)
                else:
                    arch = Cell.random_cell(nasbench=self.nasbench)
            if encode_paths:
                if self.search_space=='nasbench201':
                    encoding = Cell_NB201(**arch).encode_paths()
                else:
                    encoding = Cell(**arch).encode_paths()
            else:
                if self.search_space=='nasbench201':
                    encoding = Cell_NB201(**arch).encode_cell()
                else:
                    encoding = Cell(**arch).encode_cell()

            if train:
                if self.search_space=='nasbench201':
                    val_loss = Cell_NB201(**arch).get_val_loss(self.nasbench)
                else:
                    val_loss = Cell(**arch).get_val_loss(self.nasbench, deterministic)
                    
                if self.search_space=='nasbench201':
                    test_loss = Cell_NB201(**arch).get_test_loss(self.nasbench)
                else:
                    test_loss = Cell(**arch).get_test_loss(self.nasbench)
                return (arch, encoding, val_loss, test_loss)
            else:
                return (arch, encoding)
        
        else:
            if arch is None:
                arch = Arch.random_arch()
            if encode_paths:
                encoding = Arch(arch).encode_paths()
            else:
                encoding = arch
                        
            if train:
                val_loss, test_loss = Arch(arch).query(epochs=epochs)
                return (arch, encoding, val_loss, test_loss)
            else:
                return (arch, encoding)

    def mutate_arch(self, arch, mutation_rate=1.0):
        if 'nasbench' in self.search_space:
            if self.search_space=='nasbench201':
                return Cell_NB201(**arch).mutate(self.nasbench, mutation_rate)
            else:
                return Cell(**arch).mutate(self.nasbench, mutation_rate)
        else:
            return Arch(arch).mutate(int(mutation_rate))
        
    def perturb_arch(self, arch, edits=1.0):
        if 'nasbench' in self.search_space:
            if self.search_space=='nasbench201':
                return Cell_NB201(**arch).perturb(self.nasbench,int(edits))
            else:
                return Cell(**arch).perturb(self.nasbench,int(edits))
        else:
            return Arch(arch).perturb()

    def get_path_indices(self, arch):
        if 'nasbench' in self.search_space:
            if self.search_space=='nasbench201':
                return Cell_NB201(**arch).get_path_indices()

            else:
                return Cell(**arch).get_path_indices()
        else:
            return Arch(arch).get_path_indices()[0]

    def generate_random_dataset(self,
                                num=10, 
                                train=True,
                                encode_paths=True, 
                                allow_isomorphisms=False, 
                                deterministic_loss=True,
                                patience_factor=5):
        """
        create a dataset of randomly sampled architectues
        test for isomorphisms using a hash map of path indices
        use patience_factor to avoid infinite loops
        """
        data = []
        dic = {}
        tries_left = num * patience_factor
        while len(data) < num:
            tries_left -= 1
            if tries_left <= 0:
                break
            archtuple = self.query_arch(train=train,
                                        encode_paths=encode_paths,
                                        deterministic=deterministic_loss)
            path_indices = self.get_path_indices(archtuple[0])

            if allow_isomorphisms or path_indices not in dic:
                dic[path_indices] = 1
                data.append(archtuple)

        return data

    def get_candidates(self, data, 
                        num=100,
                        acq_opt_type='mutation',
                        encode_paths=True, 
                        allow_isomorphisms=False, 
                        patience_factor=5, 
                        deterministic_loss=True,
                        num_best_arches=10):
        """
        Creates a set of candidate architectures with mutated and/or random architectures
        """
        
        # test for isomorphisms using a hash map of path indices
        candidates = []
        dic = {}
        for d in data:
            arch = d[0]
            path_indices = self.get_path_indices(arch)
            dic[path_indices] = 1            

        if acq_opt_type in ['mutation', 'mutation_random']:
            # mutate architectures with the lowest validation error
            best_arches = [arch[0] for arch in sorted(data, key=lambda i:i[2])[:num_best_arches * patience_factor]]

            # stop when candidates is size num
            # use patience_factor instead of a while loop to avoid long or infinite runtime
            for arch in best_arches:
                if len(candidates) >= num:
                    break
                for i in range(num):
                    mutated = self.mutate_arch(arch)
                    archtuple = self.query_arch(mutated, 
                                                train=False,
                                                encode_paths=encode_paths)
                    path_indices = self.get_path_indices(mutated)

                    if allow_isomorphisms or path_indices not in dic:
                        dic[path_indices] = 1    
                        candidates.append(archtuple)

        if acq_opt_type in ['random', 'mutation_random']:
            # add randomly sampled architectures to the set of candidates
            for _ in range(num * patience_factor):
                if len(candidates) >= 2 * num:
                    break

                archtuple = self.query_arch(train=False, encode_paths=encode_paths)
                path_indices = self.get_path_indices(archtuple[0])

                if allow_isomorphisms or path_indices not in dic:
                    dic[path_indices] = 1
                    candidates.append(archtuple)

        return candidates


    def remove_duplicates(self, candidates, data):
        # input: two sets of architectues: candidates and data
        # output: candidates with arches from data removed

        dic = {}
        for d in data:
            print(self.get_path_indices(d))
            dic[self.get_path_indices(d)] = 1
        unduplicated = []
        for candidate in candidates:
            if self.get_path_indices(candidate) not in dic:
                dic[self.get_path_indices(candidate)] = 1
                unduplicated.append(candidate)
        return unduplicated


    def encode_data(self, dicts):
        # input: list of arch dictionary objects
        # output: xtrain (in binary path encoding), ytrain (val loss)

        data = []

        for dic in dicts:
            arch = dic['spec']
            encoding = Arch(arch).encode_paths()
            data.append((arch, encoding, dic['val_loss_avg'], None))

        return data

    # Method used for gp_bayesopt
    def get_arch_list(self,
                        aux_file_path, 
                        distance=None, 
                        iteridx=0, 
                        num_top_arches=10,
                        max_edits=30, 
                        num_repeats=50,
                        verbose=0):

        if self.search_space != 'nasbench':
            print('get_arch_list only supported for nasbench search space')
            sys.exit()

        # load the list of architectures chosen by bayesopt so far
        base_arch_list = pickle.load(open(aux_file_path, 'rb'))
        
        val_losses = [np.asscalar(d[1]) for d in base_arch_list]
        top_arches_idx = np.argsort(val_losses)[:num_top_arches]
        top_arches=[base_arch_list[ii][0] for ii in top_arches_idx]
        #top_arches = [archtuple[0] for archtuple in base_arch_list[:num_top_arches]]
        
        if verbose:
            top_5_loss = [archtuple[1][0] for archtuple in base_arch_list[:min(5, len(base_arch_list))]]
            print('top 5 val losses {}'.format(top_5_loss))

        # perturb the best k architectures    
        dic = {}
        for archtuple in base_arch_list:
            path_indices = Cell(**archtuple[0]).get_path_indices()
            dic[path_indices] = 1

        new_arch_list = []
        for arch in top_arches:
            for _ in range(num_repeats):
                #mutated = search_space.mutate_arch(data[best_index][0], mutation_rate)
                mutation = Cell(**arch).mutate(self.nasbench, mutation_rate=1.0)
                #perturbation = Cell(**arch).perturb(self.nasbench, edits)
                path_indices = Cell(**mutation).get_path_indices()
                if path_indices not in dic:
                    dic[path_indices] = 1
                    new_arch_list.append(mutation)
                        
        """                
        new_arch_list = []
        for arch in top_arches:
            for edits in range(1, max_edits):
                for _ in range(num_repeats):
                    #mutated = search_space.mutate_arch(data[best_index][0], mutation_rate)
                    mutation = Cell(**arch).mutate(self.nasbench, edits)
                    #perturbation = Cell(**arch).perturb(self.nasbench, edits)
                    path_indices = Cell(**mutation).get_path_indices()
                    if path_indices not in dic:
                        dic[path_indices] = 1
                        new_arch_list.append(mutation)
        """
        # make sure new_arch_list is not empty
        while len(new_arch_list) == 0:
            for _ in range(100):
                arch = Cell.random_cell(self.nasbench)
                path_indices = Cell(**arch).get_path_indices()
                if path_indices not in dic:
                    dic[path_indices] = 1
                    new_arch_list.append(arch)

        return new_arch_list
    
    
    def get_candidate_xtest(self,
                        xtrain,ytrain, 
                        distance=None, 
                        iteridx=0, 
                        num_top_arches=10,
                        max_edits=30, 
                        num_repeats=30,
                        verbose=0):

        if 'nasbench' not in self.search_space:
            print('get_arch_list only supported for nasbench search space')
            sys.exit()

        # load the list of architectures chosen by bayesopt so far
        #base_arch_list = pickle.load(open(aux_file_path, 'rb'))
        
        val_losses = np.ravel(ytrain)
        top_arches_idx = np.argsort(val_losses)[:num_top_arches]
        top_arches=[xtrain[ii] for ii in top_arches_idx]
        #top_arches = [archtuple[0] for archtuple in base_arch_list[:num_top_arches]]
        
        # perturb the best k architectures    
        dic = {}
        for archtuple in xtrain:
            if self.search_space=='nasbench201':
                path_indices = Cell_NB201(**archtuple).get_path_indices()
            else:
                path_indices = Cell(**archtuple).get_path_indices()
            dic[path_indices] = 1

        new_arch_list = []
        for arch in top_arches:
            for _ in range(num_repeats):
                #mutated = search_space.mutate_arch(data[best_index][0], mutation_rate)
                if self.search_space=='nasbench201':
                    mutation = Cell_NB201(**arch).mutate(self.nasbench, mutation_rate=1.0)
                else:
                    mutation = Cell(**arch).mutate(self.nasbench, mutation_rate=1.0)

                #perturbation = Cell(**arch).perturb(self.nasbench, edits)
                if self.search_space=='nasbench201':
                    path_indices = Cell_NB201(**mutation).get_path_indices()
                else:
                    path_indices = Cell(**mutation).get_path_indices()
                    
                if path_indices not in dic:
                    dic[path_indices] = 1
                    new_arch_list.append(mutation)
                        
   
        # make sure new_arch_list is not empty
        while len(new_arch_list) == 0:
            for _ in range(100):
                
                if self.search_space=='nasbench201':
                    arch = Cell_NB201.random_cell(self.nasbench)
                else:
                    arch = Cell.random_cell(self.nasbench)
                path_indices = Cell(**arch).get_path_indices()
                if path_indices not in dic:
                    dic[path_indices] = 1
                    new_arch_list.append(arch)

        return new_arch_list
   
    # Method used for gp_bayesopt for nasbench
    @classmethod
    def generate_distance_matrix(cls, arches_1, arches_2, distance):
        matrix = np.zeros([len(arches_1), len(arches_2)])
        
        if mysearchspace=="nasbench201":
            for i, arch_1 in enumerate(arches_1):
                for j in range(len(arches_2)):
                    arch_2=arches_2[j]
                    if distance == 'edit_distance':
                        matrix[i][j] = Cell_NB201(**arch_1).edit_distance(Cell_NB201(**arch_2))
                    elif distance == 'path_distance':
                        matrix[i][j] = Cell_NB201(**arch_1).path_distance(Cell_NB201(**arch_2))        
                    elif distance == 'nasbot_distance': # neural architecture search BO
                        matrix[i][j] = Cell_NB201(**arch_1).nasbot_distance(Cell_NB201(**arch_2))        
                    elif distance == 'gwot_distance': # Gromov Wasserstein + OT from NASBOT
                        matrix[i][j] = Cell_NB201(**arch_1).gwot_distance(Cell_NB201(**arch_2))   
                    elif distance == 'gw_distance': # Gromov Wasserstein
                        matrix[i][j] = Cell_NB201(**arch_1).gw_distance(Cell_NB201(**arch_2))  
#                    elif distance == 'tw_distance': # Tree Wasserstein
#                        matrix[i][j] = Cell_NB201(**arch_1).tw_distance(Cell_NB201(**arch_2))  
#                    elif distance == 'tw_2g_distance': # Tree Wasserstein
#                        matrix[i][j] = Cell_NB201(**arch_1).tw_2gram_distance(Cell_NB201(**arch_2)) 
                    elif distance == 'ot_distance': # OT EMD
                        matrix[i][j] = Cell_NB201(**arch_1).ot_distance(Cell_NB201(**arch_2)) 
                    #elif distance == 'tw_3_distance': # Tree Wasserstein
                        #matrix[i][j] = Cell(**arch_1).tw_3_distance(Cell(**arch_2)) 
                    else:
                        print('{} is an invalid distance'.format(distance))
                        sys.exit()
        else:
            for i, arch_1 in enumerate(arches_1):
                for j in range(len(arches_2)):
                    arch_2=arches_2[j]
                    if distance == 'edit_distance':
                        matrix[i][j] = Cell(**arch_1).edit_distance(Cell(**arch_2))
                    elif distance == 'path_distance':
                        matrix[i][j] = Cell(**arch_1).path_distance(Cell(**arch_2))        
                    elif distance == 'nasbot_distance': # neural architecture search BO
                        matrix[i][j] = Cell(**arch_1).nasbot_distance(Cell(**arch_2))        
                    elif distance == 'gwot_distance': # Gromov Wasserstein + OT from NASBOT
                        matrix[i][j] = Cell(**arch_1).gwot_distance(Cell(**arch_2))   
                    elif distance == 'gw_distance': # Gromov Wasserstein
                        matrix[i][j] = Cell(**arch_1).gw_distance(Cell(**arch_2))  
#                    elif distance == 'tw_distance': # Tree Wasserstein
#                        matrix[i][j] = Cell(**arch_1).tw_distance(Cell(**arch_2))  
#                    elif distance == 'tw_2g_distance': # Tree Wasserstein
#                        matrix[i][j] = Cell(**arch_1).tw_2gram_distance(Cell(**arch_2)) 
                    elif distance == 'ot_distance': # OT EMD
                        matrix[i][j] = Cell(**arch_1).ot_distance(Cell(**arch_2)) 
                    #elif distance == 'tw_3_distance': # Tree Wasserstein
                        #matrix[i][j] = Cell(**arch_1).tw_3_distance(Cell(**arch_2)) 
                    else:
                        print('{} is an invalid distance'.format(distance))
                        sys.exit()
                    
        return matrix
    
    @classmethod
    def generate_distance_matrix_v3(cls, arches_1, arches_2, distance):
        # we will return three separate terms
        
        matrix1 = np.zeros([len(arches_1), len(arches_2)])
        matrix2 = np.zeros([len(arches_1), len(arches_2)])
        matrix3 = np.zeros([len(arches_1), len(arches_2)])
        
        if mysearchspace=="nasbench201":
             for i, arch_1 in enumerate(arches_1):
                 for j in range(len(arches_2)):
                    arch_2=arches_2[j]
                    if distance=='tw_distance':
                        matrix1[i][j],matrix2[i][j],matrix3[i][j] = Cell_NB201(**arch_1).tw_distance(Cell_NB201(**arch_2)) 

                    elif 'tw' in distance: # Tree Wasserstein
                        matrix1[i][j],matrix2[i][j],matrix3[i][j] = Cell_NB201(**arch_1).tw_2g_distance(Cell_NB201(**arch_2)) 
                    else:
                        print('{} is an invalid distance'.format(distance))
                        sys.exit()
        else:
                
            for i, arch_1 in enumerate(arches_1):
                for j in range(len(arches_2)):
                    arch_2=arches_2[j]
                    if distance=='tw_distance':
                        matrix1[i][j],matrix2[i][j],matrix3[i][j] = Cell(**arch_1).tw_distance(Cell(**arch_2)) 
                    elif 'tw' in distance: # Tree Wasserstein
                        matrix1[i][j],matrix2[i][j],matrix3[i][j] = Cell(**arch_1).tw_2g_distance(Cell(**arch_2)) 
                    else:
                        print('{} is an invalid distance'.format(distance))
                        sys.exit()
                    
        #print("max, min value of matrix")
        #print(np.max(matrix),np.min(matrix))
        return matrix1,matrix2,matrix3


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/nas_bench/__init__.py <==



==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/nas_bench/cell.py <==
import numpy as np
import copy
import itertools
import random
import ot
from nasbench import api
import time
from scipy.sparse.csgraph import shortest_path

from tw_2g_v2b import TW_InDegrees_NASBENCH,TW_OutDegrees_NASBENCH,TW_2G_NB201
from tw_2g_v2b import TW_2G_NB101,TW_Operations_NB101,TW_NASBENCH201,TW_NASBENCH101



class Cell:

    def __init__(self, matrix, ops):

        self.matrix = matrix
        self.ops = ops
        self.get_infor()


    def get_infor(self):
        self.INPUT = 'input'
        self.OUTPUT = 'output'
        self.CONV3X3 = 'conv3x3-bn-relu'
        self.CONV1X1 = 'conv1x1-bn-relu'
        self.MAXPOOL3X3 = 'maxpool3x3'
        self.OPS = [self.CONV3X3, self.CONV1X1, self.MAXPOOL3X3]
        self.OPS_2Gram=[]
        self.NUM_VERTICES = 7
        self.OP_SPOTS = self.NUM_VERTICES - 2
        self.MAX_EDGES = 9
        
    def serialize(self):
        return {
            'matrix': self.matrix,
            'ops': self.ops
        }

    def modelspec(self):
        return api.ModelSpec(matrix=self.matrix, ops=self.ops)

    @classmethod
    def random_cell(cls, nasbench):
        """ 
        From the NASBench repository 
        https://github.com/google-research/nasbench
        """
        
        INPUT = 'input'
        OUTPUT = 'output'
        CONV3X3 = 'conv3x3-bn-relu'
        CONV1X1 = 'conv1x1-bn-relu'
        MAXPOOL3X3 = 'maxpool3x3'
        OPS = [CONV3X3, CONV1X1, MAXPOOL3X3]
        OPS_2Gram=[]
        NUM_VERTICES = 7
        OP_SPOTS = NUM_VERTICES - 2
        MAX_EDGES = 9

        while True:
            matrix = np.random.choice(
                [0, 1], size=(NUM_VERTICES, NUM_VERTICES))
            matrix = np.triu(matrix, 1)
            ops = np.random.choice(OPS, size=NUM_VERTICES).tolist()
            ops[0] = INPUT
            ops[-1] = OUTPUT
            spec = api.ModelSpec(matrix=matrix, ops=ops)
            if nasbench.is_valid(spec):
                return {
                    'matrix': matrix,
                    'ops': ops
                }

    def get_val_loss(self, nasbench, deterministic=1, patience=50):
        if not deterministic:
            # output one of the three validation accuracies at random
            return (100*(1 - nasbench.query(api.ModelSpec(matrix=self.matrix, ops=self.ops))['validation_accuracy']))
        else:        
            # query the api until we see all three accuracies, then average them
            # a few architectures only have two accuracies, so we use patience to avoid an infinite loop
            accs = []
            while len(accs) < 3 and patience > 0:
                patience -= 1
                acc = nasbench.query(api.ModelSpec(matrix=self.matrix, ops=self.ops))['validation_accuracy']
                if acc not in accs:
                    accs.append(acc)
            return round(100*(1-np.mean(accs)), 3)            


    def get_test_loss(self, nasbench, patience=50):
        """
        query the api until we see all three accuracies, then average them
        a few architectures only have two accuracies, so we use patience to avoid an infinite loop
        """
        accs = []
        while len(accs) < 3 and patience > 0:
            patience -= 1
            acc = nasbench.query(api.ModelSpec(matrix=self.matrix, ops=self.ops))['test_accuracy']
            if acc not in accs:
                accs.append(acc)
        return round(100*(1-np.mean(accs)), 3)

    def perturb(self, nasbench, edits=1):
        """ 
        create new perturbed cell 
        inspird by https://github.com/google-research/nasbench
        """
        new_matrix = copy.deepcopy(self.matrix)
        new_ops = copy.deepcopy(self.ops)
        for _ in range(edits):
            while True:
                if np.random.random() < 0.5:
                    for src in range(0, self.NUM_VERTICES - 1):
                        for dst in range(src+1, self.NUM_VERTICES):
                            new_matrix[src][dst] = 1 - new_matrix[src][dst]
                else:
                    for ind in range(1, self.NUM_VERTICES - 1):
                        available = [op for op in self.OPS if op != new_ops[ind]]
                        new_ops[ind] = np.random.choice(available)

                new_spec = api.ModelSpec(new_matrix, new_ops)
                if nasbench.is_valid(new_spec):
                    break
        return {
            'matrix': new_matrix,
            'ops': new_ops
        }

    def mutate(self, nasbench, mutation_rate=1.0):
        """
        similar to perturb. A stochastic approach to perturbing the cell
        inspird by https://github.com/google-research/nasbench
        """
        while True:
            new_matrix = copy.deepcopy(self.matrix)
            new_ops = copy.deepcopy(self.ops)

            edge_mutation_prob = mutation_rate / self.NUM_VERTICES
            for src in range(0, self.NUM_VERTICES - 1):
                for dst in range(src + 1, self.NUM_VERTICES):
                    if random.random() < edge_mutation_prob:
                        new_matrix[src, dst] = 1 - new_matrix[src, dst]

            op_mutation_prob = mutation_rate / self.OP_SPOTS
            for ind in range(1, self.OP_SPOTS + 1):
                if random.random() < op_mutation_prob:
                    available = [o for o in self.OPS if o != new_ops[ind]]
                    new_ops[ind] = random.choice(available)

            new_spec = api.ModelSpec(new_matrix, new_ops)
            if nasbench.is_valid(new_spec):
                return {
                    'matrix': new_matrix,
                    'ops': new_ops
                }

    def encode_cell(self):
        """ 
        compute the "standard" encoding,
        i.e. adjacency matrix + op list encoding 
        """
        encoding_length = (self.NUM_VERTICES ** 2 - self.NUM_VERTICES) // 2 + self.OP_SPOTS
        encoding = np.zeros((encoding_length))
        dic = {self.CONV1X1: 0., self.CONV3X3: 0.5, self.MAXPOOL3X3: 1.0}
        n = 0
        for i in range(self.NUM_VERTICES - 1):
            for j in range(i+1, self.NUM_VERTICES):
                encoding[n] = self.matrix[i][j]
                n += 1
        for i in range(1, self.NUM_VERTICES - 1):
            encoding[-i] = dic[self.ops[i]]
        return tuple(encoding)

    def get_paths(self):
        """ 
        return all paths from input to output
        """
        paths = []
        for j in range(0, self.NUM_VERTICES):
            paths.append([[]]) if self.matrix[0][j] else paths.append([])
        
        # create paths sequentially
        for i in range(1, self.NUM_VERTICES - 1):
            for j in range(1, self.NUM_VERTICES):
                if self.matrix[i][j]:
                    for path in paths[i]:
                        paths[j].append([*path, self.ops[i]])
        return paths[-1]

    def get_path_indices(self):
        """
        compute the index of each path
        There are 3^0 + ... + 3^5 paths total.
        (Paths can be length 0 to 5, and for each path, for each node, there
        are three choices for the operation.)
        """
        paths = self.get_paths()
        mapping = {self.CONV3X3: 0, self.CONV1X1: 1, self.MAXPOOL3X3: 2}
        path_indices = []

        for path in paths:
            index = 0
            for i in range(self.NUM_VERTICES - 1):
                if i == len(path):
                    path_indices.append(index)
                    break
                else:
                    index += len(self.OPS) ** i * (mapping[path[i]] + 1)

        return tuple(path_indices)

    def encode_paths(self):
        """ output one-hot encoding of paths """
        num_paths = sum([len(self.OPS) ** i for i in range(self.OP_SPOTS + 1)])
        path_indices = self.get_path_indices()
        path_encoding = np.zeros(num_paths)
        for index in path_indices:
            path_encoding[index] = 1
        return path_encoding

    def path_distance(self, other):
        """ 
        compute the distance between two architectures
        by comparing their path encodings
        """
        return np.sum(np.array(self.encode_paths() != np.array(other.encode_paths())))


    
    def ot_distance(self, other):
        # distance based on OTMANN distance adapted to cell-based search spaces
        # see our arxiv paper for more details
        MAXVAL = 10000;


        MX=self.matrix
        MY=other.matrix
        
        opX=self.get_1gram_count_vector(MX,self.ops)
        opY=self.get_1gram_count_vector(MY,other.ops)
        
        Mcost = np.asarray([[0,0.2,MAXVAL],[0.2,0,MAXVAL],[MAXVAL,MAXVAL,0]])
        # from Table 1 in https://arxiv.org/pdf/1802.07191.pdf
        
        Wd=ot.emd2(opX,opY,Mcost)
        
        return Wd
    
    
    def gwot_distance(self, other):
        # distance based on OTMANN distance adapted to cell-based search spaces
        # see our arxiv paper for more details

        row_sums = sorted(np.array(self.matrix).sum(axis=0))
        col_sums = sorted(np.array(self.matrix).sum(axis=1))

        other_row_sums = sorted(np.array(other.matrix).sum(axis=0))
        other_col_sums = sorted(np.array(other.matrix).sum(axis=1))

        row_dist = np.sum(np.abs(np.subtract(row_sums, other_row_sums)))
        col_dist = np.sum(np.abs(np.subtract(col_sums, other_col_sums)))

        counts = [self.ops.count(op) for op in self.OPS]
        other_counts = [other.ops.count(op) for op in self.OPS]

        ops_dist = np.sum(np.abs(np.subtract(counts, other_counts)))

        n=self.matrix.shape[0]
        p = ot.unif(n)
        q = ot.unif(n)
        C1=self.matrix
        C2=other.matrix
        C1=C1+1e-8
        C2=C2+1e-8
        
        C1 /= C1.max()
        C2 /= C2.max()

        #start = time.time()

        #gw, log = ot.gromov.entropic_gromov_wasserstein(
                #C1, C2, p, q, 'kl_loss', epsilon=1e-3, log=True, verbose=False)

        gw, log = ot.gromov.gromov_wasserstein(
                C1, C2, p, q, 'square_loss', log=True, verbose=False)
        
        dist1=(row_dist + col_dist + ops_dist)/(np.sum(self.matrix)+np.sum(other.matrix))
                
        #end = time.time()
        #print(end - start)

        dist2=(log['gw_dist']-0.05)/0.4

        return dist1+dist2
    
    def gw_distance(self, other):
       # George Andrew D Briggs
       # 0.48 - 0.08

        n=self.matrix.shape[0]
        p = ot.unif(n)
        q = ot.unif(n)
        C1=self.matrix
        C2=other.matrix
        C1=C1+1e-8
        C2=C2+1e-8
        
        C1 /= C1.max()
        C2 /= C2.max()


        #gw, log = ot.gromov.entropic_gromov_wasserstein(
                #C1, C2, p, q, 'square_loss', epsilon=1e-3, log=True, verbose=False)

        gw, log = ot.gromov.gromov_wasserstein(
                C1, C2, p, q, 'square_loss', log=True, verbose=False)
                

        #dist=(log['gw_dist']-0.05)/0.4
        dist=(log['gw_dist'])
        return dist
    
    
    def get_1gram_count_vector(self,MX,ops,OPS):
        tempX=np.sum(MX,axis=1)
        idxRow= set(np.argwhere(tempX).ravel())
        #idxRow=set(np.argwhere(tempX==0))
        
        countX=np.sum(MX,axis=0)
        idxCol= set(np.argwhere(countX).ravel())
        
        idx= list(idxRow.union(idxCol))

        myops=[ops[ii] for ii in idx]
        opX = [myops.count(op) for op in OPS]
        
        return opX

        
    def tw_distance(self, other,lamb=0.5):
        
        MX=self.matrix
        MY=other.matrix
        #Xops=self.ops[1:-1]
        #Yops=other.ops[1:-1]
        
        #MX=MX[1:-1,1:-1] # crop 7x7 to 5x5
        #MY=MY[1:-1,1:-1] # crop 7x7 to 5x5
        
        # remove empty row and empty col
        opX=self.get_1gram_count_vector(MX,self.ops,self.OPS)
        opY=self.get_1gram_count_vector(MY,other.ops,self.OPS)
    
        # get layer order using shortest path
        layerX=shortest_path(MX,method="D")
        layerX[layerX==np.inf]=-1
        layerX=layerX[0,:]
        #layerXOut=layerX[:,0]

        layerY=shortest_path(MY,method="D")
        layerY[layerY==np.inf]=-1
        layerY=layerY[0,:]
        #layerYOut=layerY[:,0]        #opX = [self.ops.count(op) for op in OPS]
        #opY = [other.ops.count(op) for op in OPS]
     
        return TW_NASBENCH101(MX,MY,opX,opY,layerX,layerY)
    
    
    def mapping_operation(self,opsrow,opscol,OPS):
        
        if opsrow==OPS[0]:# cov3x3
            uu=1
        if opsrow==OPS[1]:# cov 1x1
            uu=2
        if opsrow==OPS[2]:# max pooling
            uu=3
            
        if opscol==OPS[0]:# cov3x3
            index=3*uu
            return index
        if opscol==OPS[1]:#cov 1x1
            index=3*uu+1
            return index
        if opscol==OPS[2]:#max pooling
            index=3*uu+2
            return index

        return -1
        
    def count_operation_2gram(self,MX,ops):
        count=[0]*12
        
        # first three dimension 1gram
        count[:3]=self.get_1gram_count_vector(MX,ops,self.OPS)
        
        MX=MX[1:-1,1:-1] # crop 7x7 to 5x5
        ops=ops[1:-1] # remove INPUT, OUTPUT
        
        # process 9 remaining dimension
        for ii in range(MX.shape[0]): # each row
            for jj in range(MX.shape[1]): # each column
                if MX[ii,jj]>0:
                    index=self.mapping_operation(ops[ii],ops[jj],self.OPS)
                    count[index]+=1
                
        return count

#    def tw_2gram_distance(self,other,lamb=0.5):
#        MX=self.matrix
#        MY=other.matrix
#        
#        # remove empty row
#        #tempX=np.sum(MX,axis=1)
#        #idx= np.argwhere(tempX).ravel()
#        #opX=[self.ops[ii] for ii in idx]
#
#        #tempY=np.sum(MY,axis=1)
#        #idx= np.argwhere(tempY).ravel()
#        #opY=[other.ops[ii] for ii in idx]
#        
#        
#        opX = self.count_operation_2gram(MX,self.ops)
#        opY = self.count_operation_2gram(MY,other.ops)
#        #print(opX,opY)
#        dd=TW_v2_NB101(MX,MY,opX,opY)
#    
#        #print(dd)
#        return dd
        
    def tw_2g_distance(self,other):
        MX=self.matrix
        MY=other.matrix
        
        # remove empty row
        #tempX=np.sum(MX,axis=1)
        #idx= np.argwhere(tempX).ravel()
        #opX=[self.ops[ii] for ii in idx]

        #tempY=np.sum(MY,axis=1)
        #idx= np.argwhere(tempY).ravel()
        #opY=[other.ops[ii] for ii in idx]
        
        
        opX = self.count_operation_2gram(MX,self.ops)
        opY = self.count_operation_2gram(MY,other.ops)
        
        layerX=shortest_path(MX,method="D")
        layerX[layerX==np.inf]=-1
        layerX=layerX[0,:]
        #layerXOut=layerX[:,0]

        layerY=shortest_path(MY,method="D")
        layerY[layerY==np.inf]=-1
        layerY=layerY[0,:]
        
        #print(opX,opY)    
        #print(dd)
        return TW_2G_NB101(MX,MY,opX,opY,layerX,layerY) # return 3 elements
         


class Cell_NB201(Cell):

    def __init__(self, matrix, ops):
        #self.dataset='cifar100'
        #self.dataset='ImageNet16-120'
        self.dataset='cifar10'
        self.matrix = matrix
        self.ops = ops
        self.matrix = matrix
        self.ops = ops
        self.INPUT = 'input'
        self.OUTPUT = 'output'
        self.CONV3X3 = 'nor_conv_3x3'
        self.CONV1X1 = 'nor_conv_1x1'
        self.AVEPOOL3X3='avg_pool_3x3'
        self.SKIPCONNECT='skip_connect'
        self.NONE='none'
        self.OPS = [self.CONV3X3, self.CONV1X1, self.AVEPOOL3X3,self.SKIPCONNECT,self.NONE]       
        self.OPS_TW = [self.CONV3X3, self.CONV1X1, self.AVEPOOL3X3,self.SKIPCONNECT]

        #self.OPS = [self.CONV3X3, self.CONV1X1, self.AVEPOOL3X3,self.SKIPCONNECT]

        self.OPS_2Gram=[]
        self.NUM_VERTICES = 8
        self.OP_SPOTS = self.NUM_VERTICES - 2
        self.MAX_EDGES = 10


    def serialize(self):
        return {
            'matrix': self.matrix,
            'ops': self.ops
        }

    def modelspec(self):
        print("not implemented")
        return api.ModelSpec(matrix=self.matrix, ops=self.ops)

    def Nas201_String_To_OpsMatrix(self,mystr):
    
        tokenCell = mystr.split("+")
        nOperation=8
        listOperation=[0]*int(nOperation)
        #listOperation = cell(length(tokenCell)*(length(tokenCell)+1)/2, 1);
        curID = 0
        listOperation[0] = 'input';
        for ii in range(len(tokenCell)):
            tmpCell = tokenCell[ii].split('|')
            strimTmpCell = tmpCell[1:-1]
            
            for jj in range(len(strimTmpCell)):
                opTmpCell = strimTmpCell[jj].split('~')
                curID = curID + 1;
                listOperation[curID] = opTmpCell[0];
         
        curID = curID + 1
        listOperation[curID] = 'output'
        
        adjacencyMatrix = np.asarray([[0, 0, 0, 0, 0, 0, 0, 0], 
                           [1, 0, 0, 0, 0, 0, 0, 0],
                           [1, 0, 0, 0, 0, 0, 0, 0],
                           [0, 1, 0, 0, 0, 0, 0, 0],
                           [1, 0, 0, 0, 0, 0, 0, 0],
                           [0, 1, 0, 0, 0, 0, 0, 0],
                           [0, 0, 1, 1, 0, 0, 0, 0],
                           [0, 0, 0, 0, 1, 1, 1, 0]])
        
        adjacencyMatrix=adjacencyMatrix.T
        return listOperation,adjacencyMatrix

    def Nas201_OpsMatrix_To_String(self,listOperation,Mat):
        ss = "|" + listOperation[1] + "~0|";
        ss = ss + "+|" + listOperation[2] + "~0|" + listOperation[3] + "~1|";
        ss = ss + "+|" + listOperation[4] + "~0|" + listOperation[5] + "~1|" + listOperation[6] + "~2|";
        return ss

    def is_valid(self):
        return 1

    @classmethod
    def random_cell(cls, nasbench):
        """ 
        From the NASBench repository 
        https://github.com/google-research/nasbench
        """
        
        INPUT = 'input'
        OUTPUT = 'output'
        CONV3X3 = 'nor_conv_3x3'
        CONV1X1 = 'nor_conv_1x1'
        AVEPOOL3X3='avg_pool_3x3'
        SKIPCONNECT='skip_connect'
        NONE='none'
        OPS = [CONV3X3, CONV1X1, AVEPOOL3X3,SKIPCONNECT,NONE]
        OPS_2Gram=[]
        NUM_VERTICES = 8
        OP_SPOTS = NUM_VERTICES - 2
        MAX_EDGES = 10
        
        matrix = np.random.choice(
            [0, 1], size=(NUM_VERTICES, NUM_VERTICES))
        matrix = np.triu(matrix, 1)
        ops = np.random.choice(OPS, size=NUM_VERTICES).tolist()
        ops[0] = INPUT
        ops[-1] = OUTPUT
        
        return { 'matrix': matrix,
                    'ops': ops}


    def get_val_loss(self, nasbench):
        # output one of the three validation accuracies at random
        #return (100*(1 - nasbench.query(api.ModelSpec(matrix=self.matrix, ops=self.ops))['validation_accuracy']))

        # get index based on the matrix and operation
        ss_query=self.Nas201_OpsMatrix_To_String(self.ops,self.matrix)
        index = nasbench.query_index_by_arch(ss_query)
        #mystr="|avg_pool_3x3~0|+|nor_conv_3x3~0|nor_conv_3x3~1|+|none~0|nor_conv_3x3~1|none~2|"
        #index = nasbench.query_index_by_arch(mystr)

        results = nasbench.query_by_index(index, self.dataset) # a dict of all trials for 1st net on cifar100, where the key is the seed
        results=results[888]
        
        try:
            accuracy=np.round(results.get_eval('x-valid')['accuracy'],decimals=4)
        except:
            #print(ss_query)
            accuracy=np.round(results.get_eval('ori-test')['accuracy'],decimals=4)


        return 100-accuracy

    def get_test_loss(self, nasbench, patience=50):
        """
        query the api until we see all three accuracies, then average them
        a few architectures only have two accuracies, so we use patience to avoid an infinite loop
        """
        ss_query=self.Nas201_OpsMatrix_To_String(self.ops,self.matrix)
        index = nasbench.query_index_by_arch(ss_query)
        results = nasbench.query_by_index(index, self.dataset) # a dict of all trials for 1st net on cifar100, where the key is the seed
        results=results[888]

        try:
            accuracy=np.round(results.get_eval('x-test')['accuracy'],decimals=4)
        except:
            #print(ss_query)
            accuracy=np.round(results.get_eval('ori-test')['accuracy'],decimals=4)


        return 100-accuracy

    def perturb(self, nasbench, edits=1):
        """ 
        create new perturbed cell 
        inspird by https://github.com/google-research/nasbench
        """
        new_matrix = copy.deepcopy(self.matrix)
        new_ops = copy.deepcopy(self.ops)
        for _ in range(edits):
            while True:
                if np.random.random() < 0.5:
                    for src in range(0, self.NUM_VERTICES - 1):
                        for dst in range(src+1, self.NUM_VERTICES):
                            new_matrix[src][dst] = 1 - new_matrix[src][dst]
                else:
                    for ind in range(1, self.NUM_VERTICES - 1):
                        available = [op for op in self.OPS if op != new_ops[ind]]
                        new_ops[ind] = np.random.choice(available)

                new_spec = api.ModelSpec(new_matrix, new_ops)
                if nasbench.is_valid(new_spec):
                    break
        return {
            'matrix': new_matrix,
            'ops': new_ops
        }

    def mutate(self, nasbench, mutation_rate=1.0):
        """
        similar to perturb. A stochastic approach to perturbing the cell
        inspird by https://github.com/google-research/nasbench
        """
        while True:
            new_matrix = copy.deepcopy(self.matrix)
            new_ops = copy.deepcopy(self.ops)

            edge_mutation_prob = mutation_rate / self.NUM_VERTICES
            for src in range(0, self.NUM_VERTICES - 1):
                for dst in range(src + 1, self.NUM_VERTICES):
                    if random.random() < edge_mutation_prob:
                        new_matrix[src, dst] = 1 - new_matrix[src, dst]

            op_mutation_prob = mutation_rate / self.OP_SPOTS
            for ind in range(1, self.OP_SPOTS + 1):
                if random.random() < op_mutation_prob:
                    available = [o for o in self.OPS if o != new_ops[ind]]
                    new_ops[ind] = random.choice(available)
           
            return {
                'matrix': new_matrix,
                'ops': new_ops
            }

    def encode_cell(self):
        """ 
        compute the "standard" encoding,
        i.e. adjacency matrix + op list encoding 
        """
        encoding_length = (self.NUM_VERTICES ** 2 - self.NUM_VERTICES) // 2 + self.OP_SPOTS
        encoding = np.zeros((encoding_length))
        dic = {self.CONV3X3: 0, self.CONV1X1: 1, self.AVEPOOL3X3: 2, self.SKIPCONNECT:3, self.NONE:4}
        n = 0
        for i in range(self.NUM_VERTICES - 1):
            for j in range(i+1, self.NUM_VERTICES):
                encoding[n] = self.matrix[i][j]
                n += 1
        for i in range(1, self.NUM_VERTICES - 1):
            encoding[-i] = dic[self.ops[i]]
        return tuple(encoding)

    def get_paths(self):
        """ 
        return all paths from input to output
        """
        paths = []
        for j in range(0, self.NUM_VERTICES):
            paths.append([[]]) if self.matrix[0][j] else paths.append([])
        
        # create paths sequentially
        for i in range(1, self.NUM_VERTICES - 1):
            for j in range(1, self.NUM_VERTICES):
                if self.matrix[i][j]:
                    for path in paths[i]:
                        paths[j].append([*path, self.ops[i]])
        return paths[-1]

    def get_path_indices(self):
        """
        compute the index of each path
        There are 3^0 + ... + 3^5 paths total.
        (Paths can be length 0 to 5, and for each path, for each node, there
        are three choices for the operation.)
        """
        paths = self.get_paths()
        mapping = {self.CONV3X3: 0, self.CONV1X1: 1, self.AVEPOOL3X3: 2, self.SKIPCONNECT:3,self.NONE:4}
        path_indices = []

        for path in paths:
            index = 0
            for i in range(self.NUM_VERTICES - 1):
                if i == len(path):
                    path_indices.append(index)
                    break
                else:
                    index += len(self.OPS) ** i * (mapping[path[i]] + 1)

        return tuple(path_indices)

    def encode_paths(self):
        """ output one-hot encoding of paths """
        num_paths = sum([len(self.OPS) ** i for i in range(self.OP_SPOTS + 1)])
        path_indices = self.get_path_indices()
        path_encoding = np.zeros(num_paths)
        
        try:
            for index in path_indices:
                path_encoding[index] = 1
        except:
            print("bug")
            for index in path_indices:
                path_encoding[index] = 1
        return path_encoding

    def path_distance(self, other):
        """ 
        compute the distance between two architectures
        by comparing their path encodings
        """
        return np.sum(np.array(self.encode_paths() != np.array(other.encode_paths())))

    def edit_distance(self, other):
        return super(Cell_NB201, self).edit_distance(other)

    def nasbot_distance(self, other):
        return super(Cell_NB201, self).nasbot_distance(other)

    def ot_distance(self, other):
        # distance based on OTMANN distance adapted to cell-based search spaces
        # see our arxiv paper for more details
        MAXVAL = 10000;

        MX=self.matrix
        MY=other.matrix
        
        opX=super(Cell_NB201, self).get_1gram_count_vector(MX,self.ops,self.OPS_TW)
        opY=super(Cell_NB201, self).get_1gram_count_vector(MY,other.ops,self.OPS_TW)
        
        Mcost = np.asarray([[0,0.2,MAXVAL],[0.2,0,MAXVAL],[MAXVAL,MAXVAL,0]])
        # from Table 1 in https://arxiv.org/pdf/1802.07191.pdf
        
        Wd=ot.emd2(opX,opY,Mcost)
        
        return Wd
    
    
    def gw_distance(self, other):
        return super(Cell_NB201, self).gw_distance(other)

    #def get_1gram_count_vector(self,MX,ops):
        #return super(Cell_NB201, self).get_1gram_count_vector(MX,ops)

    def tw_distance(self, other,lamb=0.5):
        MX=self.matrix
        MY=other.matrix
        #Xops=self.ops[1:-1]
        #Yops=other.ops[1:-1]
        
        #MX=MX[1:-1,1:-1] # crop 7x7 to 5x5
        #MY=MY[1:-1,1:-1] # crop 7x7 to 5x5
        
        # remove empty row and empty col
        opX=self.get_1gram_count_vector(MX,self.ops,self.OPS_TW)
        opY=self.get_1gram_count_vector(MY,other.ops,self.OPS_TW)
    
        #opX = [self.ops.count(op) for op in OPS]
        #opY = [other.ops.count(op) for op in OPS]
        layerX=shortest_path(MX,method="D")
        layerX[layerX==np.inf]=-1
        layerX=layerX[0,:]
        #layerXOut=layerX[:,0]

        layerY=shortest_path(MY,method="D")
        layerY[layerY==np.inf]=-1
        layerY=layerY[0,:]
    
        return TW_NASBENCH201(MX, MY, opX, opY, layerX,layerY)
    
    def mapping_operation(self,opsrow,opscol,OPS):
        
        if opsrow==OPS[0]:# cov3x3
            uu=1
        if opsrow==OPS[1]:# cov 1x1
            uu=2
        if opsrow==OPS[2]:# ave pooling
            uu=3
        if opsrow==OPS[3]:# skip connect
            uu=4
            
        if opscol==OPS[0]:# cov3x3
            index=4*uu
            return index
        if opscol==OPS[1]:#cov 1x1
            index=4*uu+1
            return index
        if opscol==OPS[2]:#ave pooling
            index=4*uu+2
            return index
        if opscol==OPS[3]:#skip connect
            index=4*uu+3
            return index

        return -1
        
    def count_operation_2gram(self,MX,ops):
        count=[0]*20
        
        # first three dimension 1gram
        count[:4]=self.get_1gram_count_vector(MX,ops,self.OPS_TW) # remove None
        
        MX=MX[1:-1,1:-1] # crop 7x7 to 5x5
        ops=ops[1:-1] # remove INPUT, OUTPUT
        
        idx=[ii for ii, val in enumerate(ops) if val in self.OPS_TW]
        temp=MX[idx,:]
        MX=temp[:,idx]
        
        ops = [ops[ii] for ii in idx]
        #ops=ops[idx]
        
        # process 9 remaining dimension
        for ii in range(MX.shape[0]): # each row
            for jj in range(MX.shape[1]): # each column
                if MX[ii,jj]>0:
                    index=self.mapping_operation(ops[ii],ops[jj],self.OPS_TW)
                    count[index]+=1
                
        return count

#    def tw_2gram_distance(self,other,lamb=0.5):
#        return super(Cell_NB201, self).tw_2gram_distance(other,lamb)
        
    def tw_2g_distance(self,other):
        MX=self.matrix
        MY=other.matrix
        
        # remove empty row
        #tempX=np.sum(MX,axis=1)
        #idx= np.argwhere(tempX).ravel()
        #opX=[self.ops[ii] for ii in idx]

        #tempY=np.sum(MY,axis=1)
        #idx= np.argwhere(tempY).ravel()
        #opY=[other.ops[ii] for ii in idx]
        
        
        opX = self.count_operation_2gram(MX,self.ops)
        opY = self.count_operation_2gram(MY,other.ops)
        
        layerX=shortest_path(MX,method="D")
        layerX[layerX==np.inf]=-1
        layerX=layerX[0,:]
        #layerXOut=layerX[:,0]

        layerY=shortest_path(MY,method="D")
        layerY[layerY==np.inf]=-1
        layerY=layerY[0,:]

        return TW_2G_NB201(MX,MY,opX,opY,layerX,layerY) # return 3 elements
                

==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/params.py <==
import sys

def algo_params_seq(param_str):
    """
      Return params list based on param_str.
      These are the parameters used to produce the figures in the paper
      https://github.com/automl/nas_benchmarks
    """
    params = []

    if param_str == 'main_experiments':

        params.append({'algo_name':'random','total_queries':200})
        params.append({'algo_name': 'evolution', 'num_init':20,'total_queries':200})
        params.append({'algo_name':'gp_bayesopt','num_init':20, 'total_queries':200, 'distance':'ot_distance'})        #
        params.append({'algo_name':'gp_bayesopt',  'num_init':20,'total_queries':200,'distance':'tw_distance'})  
        params.append({'algo_name':'gp_bayesopt',  'num_init':20,'total_queries':200,'distance':'tw_2g_distance'})  
        params.append({'algo_name':'bananas', 'num_init':50, 'total_queries':500})   

    elif param_str=="ablation":
        params.append({'algo_name':'gp_bayesopt',  'num_init':20,'total_queries':200,'distance':'path_distance'})  
        params.append({'algo_name':'gp_bayesopt',  'num_init':20,'total_queries':200,'distance':'gwot_distance'})  
        params.append({'algo_name':'gp_bayesopt',  'num_init':20,'total_queries':200,'distance':'ot_distance'})  
        params.append({'algo_name':'gp_bayesopt',  'num_init':20,'total_queries':200,'distance':'tw_2g_distance'})  

    else:
        print('invalid algorithm params')
        sys.exit()

    print('\n* Running experiment: ' + param_str)
    return params


def algo_params_batch(param_str):
    """
      Return params list based on param_str.
      These are the parameters used to produce the figures in the paper
      https://github.com/automl/nas_benchmarks
    """
    params = []

    if param_str == 'main_experiments':
        #params.append({'algo_name':'random', 'total_queries':500})
        params.append({'algo_name':'evolution', 'total_queries':500})


        params.append({'algo_name':'gp_kdpp', 'batch_size':5, 'num_init':50,
                       'total_queries':150,'distance':'edit_distance'}) 

       # params.append({'algo_name':'gp_kdpp_rand', 'batch_size':10, 'num_init':50,
       #                'total_queries':150,'distance':'tw_distance'})  
        params.append({'algo_name':'gp_ts', 'batch_size':5, 'num_init':50,
                      'total_queries':150,'distance':'tw_distance'})  
       
        params.append({'algo_name':'gp_bucb','batch_size':5, 'num_init':50,
                       'total_queries':150,'distance':'tw_2_distance'}) 
        params.append({'algo_name':'gp_kdpp_quality', 'batch_size':5, 'num_init':50,
                      'total_queries':150,'distance':'tw_distance'})   
   
    
    else:
        print('invalid algorithm params')
        sys.exit()

    print('\n* Running experiment: ' + param_str)
    return params

# this is for running the baseline of Bananas
def meta_neuralnet_params(param_str):

    if param_str == 'nasbench':
        params = {'search_space':'nasbench', 'loss':'mae', 'num_layers':10, 'layer_width':20, \
            'epochs':150, 'batch_size':32, 'lr':.01, 'regularization':0, 'verbose':0}
    elif param_str == 'nasbench_full':
        params = {'search_space':'nasbench', 'loss':'mae', 'num_layers':10, 'layer_width':20, \
            'epochs':150, 'batch_size':32, 'lr':.01, 'regularization':0, 'verbose':0}
    elif param_str == 'nasbench201':
        params = {'loss':'mae', 'num_layers':10, 'layer_width':20, \
            'epochs':150, 'batch_size':32, 'lr':.01, 'regularization':0, 'verbose':0}
#        params = {'search_space':'nasbench201', 'loss':'mae', 'num_layers':10, 'layer_width':20, \
#            'epochs':150, 'batch_size':32, 'lr':.01, 'regularization':0, 'verbose':0}
    elif param_str == 'darts':
        params = {'search_space':'darts', 'loss':'mape', 'num_layers':10, 'layer_width':20, \
            'epochs':10000, 'batch_size':32, 'lr':.00001, 'regularization':0, 'verbose':0}

    else:
        print('invalid meta neural net params')
        sys.exit()

    return params

==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/run_experiments/run_experiments_batch.py <==
import argparse
import time
import logging
import sys
sys.path.insert(0,'..')

import os
import pickle
import numpy as np
from data import Data
import copy
from sequential_nas_algorithms import run_seq_nas_algorithm
from batch_nas_algorithms import run_batch_nas_algorithm
from params import *


import warnings
warnings.filterwarnings("ignore")

def run_experiments(args, save_dir):

    from_trials=args.from_trials
    to_trials=args.to_trials
    out_file = args.output_filename
    alg_params = algo_params_batch(args.algo_params)

    num_algos = len(alg_params)
    logging.info(alg_params)

	# set up search space
    ss = args.search_space
    search_space = Data(ss)

    results_test = [0]*(to_trials-from_trials)
    results_val = [0]*(to_trials-from_trials)

    walltimes = [0]*(to_trials-from_trials)

    for j in range(num_algos):
        for i in range(from_trials,to_trials):
            np.random.seed(i)

            # run batch NAS algorithm
            print('\n* Running algorithm: {}'.format(alg_params[j]))
            starttime = time.time()
            algo_result_val,algo_result_test = run_batch_nas_algorithm(search_space,alg_params[j])
            algo_result_val = np.round(algo_result_val, 5)
            algo_result_test = np.round(algo_result_test, 5)

            # add walltime and results
            walltimes[i-from_trials]=time.time()-starttime
            results_val[i-from_trials]=algo_result_val
            results_test[i-from_trials]=algo_result_test

        # print and pickle results
        
        algo_name=alg_params[j]['algo_name']
        batch_size=alg_params[j]['batch_size']
        if "gp" in alg_params[j]['algo_name']:
            distance=alg_params[j]['distance']
            filename = os.path.join(save_dir, '{}_{}_B_{}_{}_{}_{}_{}.pkl'.format(from_trials,to_trials,batch_size,
                                    out_file,algo_name,distance,args.search_space))
        else:
            filename = os.path.join(save_dir, '{}_{}_B_{}_{}_{}_{}.pkl'.format(from_trials,to_trials,
                    batch_size,out_file,algo_name,args.search_space))
        print('\n* Trial summary: (params, results, walltimes)')
        print(alg_params)
        #print(metann_params)
        #print(results)
        print(walltimes)
        print('\n* Saving to file {}'.format(filename))
        with open(filename, 'wb') as f:
            pickle.dump([alg_params, results_val,results_test, walltimes], f)
            f.close()
            
def main(args):

    # make save directory
    save_dir = args.save_dir
    if not save_dir:
        save_dir = args.algo_params + '/'
    if not os.path.exists(save_dir):
        os.mkdir(save_dir)

    # set up logging
    log_format = '%(asctime)s %(message)s'
    logging.basicConfig(stream=sys.stdout, level=logging.INFO,
        format=log_format, datefmt='%m/%d %I:%M:%S %p')
    fh = logging.FileHandler(os.path.join(save_dir, 'log.txt'))
    fh.setFormatter(logging.Formatter(log_format))
    logging.getLogger().addHandler(fh)
    logging.info(args)

    run_experiments(args, save_dir)
    

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Args for Tree-Wasserstein and k-DPP quality experiments')
    parser.add_argument('--from_trials', type=int, default=0, help='Starting trials index')
    parser.add_argument('--to_trials', type=int, default=30, help='Ending trials index')
    parser.add_argument('--search_space', type=str, default='nasbench201', \
        help='nasbench or nasbench201')
    parser.add_argument('--algo_params', type=str, default='main_experiments', help='which parameters to use')
    parser.add_argument('--output_filename', type=str, default='imagenet_100iters', help='name of output files')
    parser.add_argument('--save_dir', type=str, default=None, help='name of save directory')
    
    args = parser.parse_args()
    main(args)


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/run_experiments/run_experiments_sequential.py <==
import argparse
import time
import logging
import sys
sys.path.insert(0,'..')

import os
import pickle
import numpy as np

from sequential_nas_algorithms import run_seq_nas_algorithm
from batch_nas_algorithms import run_batch_nas_algorithm
from params import algo_params_seq,algo_params_batch,meta_neuralnet_params
#from params import *
from data import Data

def run_experiments(args, save_dir):

    from_trials=args.from_trials
    to_trials=args.to_trials
    #trials = args.trials
    out_file = args.output_filename
    metann_params = meta_neuralnet_params(args.search_space)
    alg_params = algo_params_seq(args.algo_params)
    num_algos = len(alg_params)
    logging.info(alg_params)
    
    ss = args.search_space
    search_space = Data(ss)
    
    results_test = [0]*(to_trials-from_trials)
    results_val = [0]*(to_trials-from_trials)
    
    walltimes = [0]*(to_trials-from_trials)
    
    for j in range(num_algos):
        for i in range(from_trials,to_trials):
            np.random.seed(i)
    
            # run sequential NAS algorithm
            print('\n* Running algorithm: {}'.format(alg_params[j]))
            starttime = time.time()
            algo_result_val,algo_result_test = run_seq_nas_algorithm(search_space,alg_params[j],metann_params)
            algo_result_val = np.round(algo_result_val, 5)
            algo_result_test = np.round(algo_result_test, 5)
    
            # add walltime and results
            walltimes[i-from_trials]=time.time()-starttime
            results_val[i-from_trials]=algo_result_val
            results_test[i-from_trials]=algo_result_test
    
        # print and pickle results
        
        algo_name=alg_params[j]['algo_name']
        if "gp" in alg_params[j]['algo_name']:
            distance=alg_params[j]['distance']
            filename = os.path.join(save_dir, '{}_{}_{}_{}_{}_{}.pkl'.format(from_trials,to_trials,
                                    out_file,algo_name,distance,args.search_space))
        else:
            filename = os.path.join(save_dir, '{}_{}_{}_{}_{}.pkl'.format(from_trials,to_trials,
                    out_file,algo_name,args.search_space))
        print('\n* Trial summary: (params, results, walltimes)')
        print(alg_params)
       
        print(walltimes)
        print('\n* Saving to file {}'.format(filename))
        with open(filename, 'wb') as f:
            pickle.dump([alg_params, results_val,results_test, walltimes], f)
            f.close()
                
            
def main(args):

    # make save directory
    save_dir = args.save_dir
    if not save_dir:
        save_dir = args.algo_params + '/'
    if not os.path.exists(save_dir):
        os.mkdir(save_dir)

    # set up logging
    log_format = '%(asctime)s %(message)s'
    logging.basicConfig(stream=sys.stdout, level=logging.INFO,
        format=log_format, datefmt='%m/%d %I:%M:%S %p')
    fh = logging.FileHandler(os.path.join(save_dir, 'log.txt'))
    fh.setFormatter(logging.Formatter(log_format))
    logging.getLogger().addHandler(fh)
    logging.info(args)

    run_experiments(args, save_dir)
    

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Args for Tree-Wasserstein and k-DPP quality experiments')
    parser.add_argument('--from_trials', type=int, default=0, help='Starting trials index')
    parser.add_argument('--to_trials', type=int, default=30, help='Ending trials index')
    parser.add_argument('--search_space', type=str, default='nasbench201', \
        help='nasbench or nasbench201')
    parser.add_argument('--algo_params', type=str, default='main_experiments', help='which parameters to use')
    parser.add_argument('--output_filename', type=str, default='cifar100_200iters_v2b', help='name of output files')
    parser.add_argument('--save_dir', type=str, default=None, help='name of save directory')
   
    args = parser.parse_args()
    main(args)


==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/sequential_nas_algorithms.py <==
#import itertools
#import os
import pickle
import sys
import copy
import numpy as np
import random
import tensorflow as tf
from argparse import Namespace

from data import Data
#from acquisition_functions import acq_fn
#from meta_neural_net import MetaNeuralnet
#from bo.bo.probo import ProBO
#from bo.dom.list import ListDomain
from bo.pp.pp_gp_my_distmat import MyGpDistmatPP
#from argparse import Namespace
from tqdm import tqdm

def run_seq_nas_algorithm(search_space,algo_params, metann_params):

    # set up search space
#    ss = mp.pop('search_space')
#    search_space = Data(ss)

    # run nas algorithm
    ps = copy.deepcopy(algo_params)
    algo_name = ps.pop('algo_name')

    if algo_name == 'random':
        data = random_search(search_space, **ps)
    elif algo_name == 'evolution':
        data = evolution_search(search_space, **ps)
    elif algo_name == 'bananas':
        mp = copy.deepcopy(metann_params)
        data = bananas(search_space, mp, **ps)
    elif algo_name == 'gp_bayesopt':
        data = gp_bayesopt_search(search_space, **ps)
    else:
        print('invalid algorithm name')
        sys.exit()

    k = 1
    if 'k' in ps:
        k = ps['k']

    result_val=compute_best_val_losses(data, k, len(data))
    result_test=compute_best_test_losses(data, k, len(data))
    
    return result_val,result_test



def compute_best_test_losses(data, k, total_queries):
    """
    Given full data from a completed nas algorithm,
    output the test error of the arch with the best val error 
    after every multiple of k
    """
    results = []
    for query in range(k, total_queries + k, k):
        best_arch = sorted(data[:query], key=lambda i:i[3])[0]
        test_error = best_arch[3]
        results.append((query, test_error))

    return results


def compute_best_val_losses(data, k, total_queries):
    """
    Given full data from a completed nas algorithm,
    output the test error of the arch with the best val error 
    after every multiple of k
    """
    results = []
    for query in range(k, total_queries + k, k):
        best_arch = sorted(data[:query], key=lambda i:i[2])[0]
        test_error = best_arch[2]
        results.append((query, test_error))

    return results

def random_search(search_space,
                    total_queries=100, 
                    k=10,
                    allow_isomorphisms=False, 
                    deterministic=True,
                    verbose=1):
    """ 
    random search
    """
    data = search_space.generate_random_dataset(num=total_queries, 
                                                allow_isomorphisms=allow_isomorphisms, 
                                                deterministic_loss=deterministic)
    
    
    #top 10

#    if search_space=="nasbench201":
#        val_losses = [d[2] for d in data]
#    else:
#        val_losses = [np.asscalar(d[2]) for d in data]


    #top_arches_idx = np.argsort(np.asarray(val_losses))[:10] # descending
    #top_arches=[data[ii][0] for ii in top_arches_idx]

    #pickle.dump([top_arches,val_losses], open( "10_best_architectures.p", "wb" ) )
        
    #print(val_losses[top_arches_idx[0]])
    if verbose:
        top_5_loss = sorted([d[2] for d in data])[:min(5, len(data))]
        print('Query {}, top 5 val losses {}'.format(total_queries, top_5_loss))   
        
        
    return data


def evolution_search(search_space,
                        num_init=10,
                        k=10,
                        population_size=50,
                        total_queries=100,
                        tournament_size=10,
                        mutation_rate=1.0, 
                        allow_isomorphisms=False,
                        deterministic=True,
                        verbose=1):
    """
    regularized evolution
    """
    
    data = search_space.generate_random_dataset(num=num_init, 
                                                allow_isomorphisms=allow_isomorphisms,
                                                deterministic_loss=deterministic)
    val_losses = [d[2] for d in data]
    query = num_init

    if num_init <= population_size:
        population = [i for i in range(num_init)]
    else:
        population = np.argsort(val_losses)[:population_size]

    while query <= total_queries:

        # evolve the population by mutating the best architecture
        # from a random subset of the population
        sample = random.sample(population, tournament_size)
        best_index = sorted([(i, val_losses[i]) for i in sample], key=lambda i:i[1])[0][0]
        mutated = search_space.mutate_arch(data[best_index][0], mutation_rate)
        #permuted = search_space.perturb_arch(data[best_index][0])

        archtuple = search_space.query_arch(mutated, deterministic=deterministic)
        
        data.append(archtuple)
        val_losses.append(archtuple[2])
        population.append(len(data) - 1)

        # kill the worst from the population
        if len(population) >= population_size:
            worst_index = sorted([(i, val_losses[i]) for i in population], key=lambda i:i[1])[-1][0]
            population.remove(worst_index)

        if verbose and (query % k == 0):
            top_5_loss = sorted([d[2] for d in data])[:min(5, len(data))]
            print('Query {}, top 5 val losses {}'.format(query, top_5_loss))

        query += 1

    return data


def bananas(search_space, metann_params,
            num_init=10, 
            k=10, 
            total_queries=150, 
            num_ensemble=5, 
            acq_opt_type='mutation',
            explore_type='its',
            encode_paths=True,
            allow_isomorphisms=False,
            deterministic=True,
            verbose=1):
    """
    Bayesian optimization with a neural network model
    """

    data = search_space.generate_random_dataset(num=num_init, 
                                                encode_paths=encode_paths, 
                                                allow_isomorphisms=allow_isomorphisms,
                                                deterministic_loss=deterministic)
    query = num_init + k

    while query <= total_queries:

        xtrain = np.array([d[1] for d in data])
        ytrain = np.array([d[2] for d in data])

        candidates = search_space.get_candidates(data, 
                                                acq_opt_type=acq_opt_type,
                                                encode_paths=encode_paths, 
                                                allow_isomorphisms=allow_isomorphisms,
                                                deterministic_loss=deterministic)

        xcandidates = np.array([c[1] for c in candidates])
        predictions = []

        # train an ensemble of neural networks
        train_error = 0
        for _ in range(num_ensemble):
            meta_neuralnet = MetaNeuralnet()
            train_error += meta_neuralnet.fit(xtrain, ytrain, **metann_params)

            # predict the validation loss of the candidate architectures
            predictions.append(np.squeeze(meta_neuralnet.predict(xcandidates)))

            # clear the tensorflow graph
            tf.reset_default_graph()

        train_error /= num_ensemble
        if verbose:
            print('Query {}, Meta neural net train error: {}'.format(query, train_error))

        # compute the acquisition function for all the candidate architectures
        sorted_indices = acq_fn(predictions, explore_type)

        # add the k arches with the minimum acquisition function values
        for i in sorted_indices[:k]:
            archtuple = search_space.query_arch(candidates[i][0],
                                                encode_paths=encode_paths,
                                                deterministic=deterministic)
            data.append(archtuple)

        if verbose:
            top_5_loss = sorted([d[2] for d in data])[:min(5, len(data))]
            print('Query {}, top 5 val losses {}'.format(query, top_5_loss))

        query += k

    return data


def selecting_next_architecture(mu_test,sig_test):

    def LCB(mu,sigma):
        mu=np.reshape(mu,(-1,1))
        sigma=np.reshape(sigma,(-1,1))
        beta_t=2*np.log(100)
        return mu-beta_t*sigma

    acq_value=LCB(mu_test,np.diag(sig_test))
    idxbest=np.argmin(acq_value )
    
    return idxbest

def optimize_GP_hyper(myGP,xtrain,ytrain,distance):
    if distance=="tw_3_distance" or distance=="tw_distance":
        newls=myGP.optimise_gp_hyperparameter_v3(xtrain,ytrain,alpha=1,sigma=1e-4)
        #mu_train,sig_train=myGP.gp_post_v3(xtrain,ytrain,xtrain,ls=newls,alpha=1,sigma=1e-4)
        #mu_test,sig_test=myGP.gp_post_v3(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-4)
    elif distance=="tw_2_distance":
        newls=myGP.optimise_gp_hyperparameter_v2(xtrain,ytrain,alpha=1,sigma=1e-4)
        #mu_train,sig_train=myGP.gp_post_v3(xtrain,ytrain,xtrain,ls=newls,alpha=1,sigma=1e-4)
        #mu_test,sig_test=myGP.gp_post_v3(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-4)
    else:
        newls=myGP.optimise_gp_hyperparameter(xtrain,ytrain,alpha=1,sigma=1e-3)
        #mu_train,sig_train=myGP.gp_post(xtrain,ytrain,xtrain,ls=newls,alpha=1,sigma=1e-3)
        #mu_test,sig_test=myGP.gp_post(xtrain,ytrain,xtest,ls=newls,alpha=1,sigma=1e-3)
    return newls
    
def gp_bayesopt_search(search_space,
                        num_init=10,
                        k=10,
                        total_queries=100,
                        distance='edit_distance',
                        deterministic=True,
                        tmpdir='./',
                        max_iter=200):
    """
    Bayesian optimization with a GP prior
    """
    num_iterations = total_queries - num_init

    # black-box function that bayesopt will optimize
    def fn(arch):
        return search_space.query_arch(arch, deterministic=deterministic)[2]

    
    # set all the parameters for the various BayesOpt classes
    modelp = Namespace(kernp=Namespace(ls=0.11, alpha=1, sigma=1e-5), #ls=0.11 for tw
                       infp=Namespace(niter=num_iterations, nwarmup=5),#500
                       distance=distance, search_space=search_space.get_type())
    modelp.distance=distance


	# Set up initial data
    init_data = search_space.generate_random_dataset(num=num_init, 
                                                     deterministic_loss=deterministic)
    
    xtrain = [d[0] for d in init_data]
    ytrain = np.array([[d[2]] for d in init_data])

    data = Namespace()
    data.X = xtrain
    data.y = ytrain
    myGP=MyGpDistmatPP(data,modelp,printFlag=False)


    # run Bayesian Optimization
    for ii in tqdm(range(num_iterations)):
        
        ytrain_scale=(ytrain-np.mean(ytrain))/np.std(ytrain)


        data = Namespace()
        data.X = xtrain
        data.y = ytrain_scale
        myGP.set_data(data)
        xtest=search_space.get_candidate_xtest(xtrain,ytrain_scale,num_top_arches=10,max_edits=30)
        xtest=xtest[:100]


        # this is to enforce to reupdate the K22 between test points
        myGP.K22_d=None
        myGP.K22_d1=None
        
        if ii%50==0:
            newls=optimize_GP_hyper(myGP,xtrain,ytrain_scale,distance)
            
        mu_test,sig_test=myGP.gp_post(xtrain,ytrain_scale,xtest,ls=newls,alpha=1,sigma=1e-4)
    
        idxbest=selecting_next_architecture(mu_test,sig_test)
        xt=xtest[idxbest]
        
        # evaluate the black-box function
        yt=fn(xt)
        xtrain=np.append(xtrain,xt)
        ytrain=np.append(ytrain,yt)

                        
    # get the validation and test loss for all architectures chosen by BayesOpt
    results = []
    for arch in xtrain:
        archtuple = search_space.query_arch(arch,deterministic=deterministic)
        results.append(archtuple)

    return results



==> CMT/supplement_icml21/code_kdpp_quality_treewasserstein/tw_2g_v2b.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 13 10:00:22 2020

@author: Lenovo
"""

import numpy as np

from numpy.random import permutation
from scipy.sparse.csgraph import shortest_path

def AccumulateLayerOrder(u0, layerInfo):

#    % Input:
#    % u0: degree at each layer
#    % layerInfo: layer order information
#    
#    % Output:
#    % Accumulate degree at each ordered layers
    
    maxLL = int(max(layerInfo))
    u = [0]*(maxLL+1)
    
    for ii in range(maxLL+1):
        u[ii] = np.sum(u0[np.where(layerInfo==ii)])
    
    #print(u)
    return u



def TW_Chain(u,v):# Tree-Wasserstein for a chain
    
    EPS = 1e-10 # for comparing with 0
    
    n,m = len(u),len(v)
    i,j,dd = 0,0,0
    
    while ((i < n) and (j < m)):
        if u[i] <= v[j]:
            dd = dd + u[i]*np.abs((i/n) - (j/m))
            v[j] = v[j] - u[i]
            i+=1;
            if v[j] <= EPS:
                j+=1
        else:
            dd = dd + v[j]*np.abs((i/n) - (j/m))
            u[i] = u[i] - v[j]
            j+=1
            if u[i] <= EPS:
                i+=1
    return dd
    



def TW_InDegrees_NASBENCH(MX, MY,layerX, layerY):
    # sum column
    u0=np.sum(MX,axis=0)
    v0=np.sum(MY,axis=0)
    
#   % Accumulate to vectors using layer_order (also remove isolated nodes)
    u = AccumulateLayerOrder(u0, layerX);
    v = AccumulateLayerOrder(v0, layerY);

    #u=u/np.sum(u)
    #v=v/np.sum(v)
    if np.sum(u)==0:
        u=np.ones(len(u))/len(u)
        #print(u)
    else:
        u=u/np.sum(u)
    if np.sum(v)==0:
        v=np.ones(len(v))/len(v)
        #print(v)
    else:
        v=v/np.sum(v)
        
    #print(layerX,layerY)

    #print(u0,v0)
    #print(u,v)
    dd = TW_Chain(u, v);
    
    #print("dd",dd)
    return dd


def TW_OutDegrees_NASBENCH(MX, MY,layerX, layerY):
    # sum row
    u0=np.sum(MX,axis=1)
    v0=np.sum(MY,axis=1)
    
    #   % Accumulate to vectors using layer_order (also remove isolated nodes)
    u = AccumulateLayerOrder(u0, layerX);
    v = AccumulateLayerOrder(v0, layerY);
    
#    u=u/np.sum(u)
#    v=v/np.sum(v)
    if np.sum(u)==0:
        u=np.ones(len(u))/len(u)
        print(u)
    else:
        u=u/np.sum(u)
    if np.sum(v)==0:
        v=np.ones(len(v))/len(v)
        #print(v)
    else:
        v=v/np.sum(v)
    dd=TW_Chain(u,v)
    return dd



def TreeMetric_Mapping_2G_NASBENCH101(uu):
    
    vv = [0]*21

    vv[:12] = uu
    # 1-gram subtree
    # -- conv
    vv[12] = uu[0] + uu[1]
    # 1-gram
    vv[13] = np.sum(uu[:2])
    
    # 2-gram subtree
    # ---- s-conv
    vv[14] = uu[3] + uu[7]
    # ---- d-conv
    vv[15] = uu[4] + uu[6]
    # -- conv-conv
    vv[16] = uu[3] + uu[7] + uu[4] + uu[6]
    
    # ---- conv-pool
    vv[17] = uu[5] + uu[8]
    # ---- pool-conv
    vv[18] = uu[9] + uu[10]
    # -- mix-conv&pool
    vv[19] = uu[5] + uu[8] + uu[9] + uu[10]
    
    # 2-gram
    vv[20] = np.sum(uu[3:11])


    return np.asarray(vv)
    
def TreeMetric_Mapping_2G_NASBENCH201(uu):
#    % Input:
#    % uu: 2-gram count vector of operations
#    % 2grams count vector
#    
#    % ---NOTE---
#    % NASBENCH201
#    % for 4 operations
#    % conv1
#    % conv3
#    % avg_pool
#    % sc
#    
#    % 2grams count vector
#    % dim1: #conv1
#    % dim2: #conv3
#    % dim3: #avg_pool
#    % dim4: #sc
#    
#    % dim5: #conv1-conv1
#    % dim6: #conv1-conv3
#    % dim7: #conv1-avg_pool
#    % dim8: #conv1-sc
#    
#    % dim9:  #conv3-conv1
#    % dim10: #conv3-conv3
#    % dim11: #conv3-avg_pool
#    % dim12: #conv3-sc
#    
#    % dim13: #avg_pool-conv1
#    % dim14: #avg_pool-conv3
#    % dim15: #avg_pool-avg-pool
#    % dim16: #avg_pool-sc
#    
#    % dim17: #sc-conv1
#    % dim18: #sc-conv3
#    % dim19: #sc-avg-pool
#    % dim20: #sc-sc
#    
#    % Input
#    % u, v: 2-grams count vector (dim x 1) where dim = 20 for NASBENCH201
#    % e.g., u = [#conv1; #conv3; #avg_pool; #sc; ...
#    %            #conv1-conv1; #conv1-conv3; #conv1-avg_pool; #conv1-sc; ...
#    %            #conv3-conv1; #conv3-conv3; #conv3-avg_pool; #conv3-sc; ...
#    %            #avg_pool-conv1; #avg_pool-conv3; #avg_pool-avg_pool; #avg_pool-sc; ...
#    %            #sc-conv1; #sc-conv3; #sc-avg_pool; #sc-sc]
#    % note: using the above format for count vector

    vv = [0]*33
    
    vv[0:20] = uu;
#    % 1-gram subtree
#    % -- conv
    vv[20] = uu[1] + uu[2];
#    % 1-gram
    vv[21] = sum(uu[:3]);
    
#    % 2-gram subtree
#    % ---- s-conv
    vv[22] = uu[4] + uu[9]
#    % ---- d-conv
    vv[23] = uu[5] + uu[8]
#    % -- conv-conv
    vv[24] = uu[4] + uu[9] + uu[5] + uu[8]
    
#    % ---- conv-pool
    vv[25] = uu[6] + uu[10]
#    % ---- pool-conv
    vv[26] = uu[12] + uu[13]
#    % -- mix-conv&pool
    vv[27] = uu[6] + uu[10] + uu[12] + uu[13]
    
#    % ---- conv-sc
    vv[28] = uu[7] + uu[11]
#    % ---- sc-conv
    vv[29] = uu[16] + uu[17]
#    % -- mix-conv&sc
    vv[30] = uu[7] + uu[11] + uu[16] + uu[17]
    
#    % -- mix-sc&pool
    vv[31] = uu[18] + uu[15]
    
#    % 2-gram
    vv[32] = sum(uu[4:19]);
    

    return np.asarray(vv)


def GetTreeMetric_2Grams_Operations_NASBENCH101(alpha):
    ww = [alpha, alpha, 1, alpha*alpha, alpha*alpha,
     alpha*alpha, alpha*alpha, alpha*alpha, alpha*alpha, alpha*alpha,
     alpha*alpha, 1, (1-alpha), 1, alpha*(1-alpha),
     alpha*(1-alpha), (1-alpha), alpha*(1-alpha), alpha*(1-alpha), (1-alpha),
     1]
    
    return ww
    
def TW_Operations_v2_NASBENCH101(u,v,alpha=0.1):
    # normalisation
    u=u/np.sum(u)
    v=v/np.sum(v)
     
    """
    if np.sum(u) == 0:
        u = np.ones(len(u))/len(u);
    else:
        u = u/np.sum(u);
    
    #vv=vv/np.sum(vv)
    if np.sum(v) == 0:
        v = np.ones(len(v))/len(v);
    else:
        v = v/np.sum(v);
    """
    
    # tree metric mapping
    u_tm = TreeMetric_Mapping_2G_NASBENCH101(u)
    v_tm = TreeMetric_Mapping_2G_NASBENCH101(v)
    
    
    #ww_tm = np.asarray([alpha, alpha, 1, 1-alpha])
    #ww_tm=GetTreeMetric_2Grams_Operations_NASBENCH101(alpha)
    ww_tm = [alpha, alpha, 1, alpha*alpha, alpha*alpha,
     alpha*alpha, alpha*alpha, alpha*alpha, alpha*alpha, alpha*alpha,
     alpha*alpha, 1, (1-alpha), 1, alpha*(1-alpha),
     alpha*(1-alpha), (1-alpha), alpha*(1-alpha), alpha*(1-alpha), (1-alpha),
     1]
    
    # tree-Wasserstein
    dd = np.sum(ww_tm * np.abs(u_tm - v_tm))
    return dd


def TW_Operations_NASBENCH101(u,v,alpha=0.1):
    # normalisation
    u=u/np.sum(u)
    v=v/np.sum(v)
     
    """
    if np.sum(u) == 0:
        u = np.ones(len(u))/len(u);
    else:
        u = u/np.sum(u);
    
    #vv=vv/np.sum(vv)
    if np.sum(v) == 0:
        v = np.ones(len(v))/len(v);
    else:
        v = v/np.sum(v);
    """
    
    # tree metric mapping
    u_tm = TreeMetric_Mapping_2G_NASBENCH101(u)
    v_tm = TreeMetric_Mapping_2G_NASBENCH101(v)
    
    
    #ww_tm = np.asarray([alpha, alpha, 1, 1-alpha])
    #ww_tm=GetTreeMetric_2Grams_Operations_NASBENCH101(alpha)
    ww_tm = [alpha, alpha, 1, alpha*alpha, alpha*alpha,
     alpha*alpha, alpha*alpha, alpha*alpha, alpha*alpha, alpha*alpha,
     alpha*alpha, 1, (1-alpha), 1, alpha*(1-alpha),
     alpha*(1-alpha), (1-alpha), alpha*(1-alpha), alpha*(1-alpha), (1-alpha),
     1]
    
    # tree-Wasserstein
    dd = np.sum(ww_tm * np.abs(u_tm - v_tm))
    return dd
    

def TW_Operations_NB101(u,v,alpha=0.1):
    # normalisation
    u=u/np.sum(u)
    v=v/np.sum(v)
    
    # tree metric mapping
    u_tm = u.tolist() +  [u[0] + u[1]]
    v_tm = v.tolist() +[ v[0] + v[1]]
    
    ww_tm = np.asarray([alpha, alpha, 1, 1-alpha])
    
    u_tm=np.asarray(u_tm)
    v_tm=np.asarray(v_tm)
    # tree-Wasserstein
    dd = np.sum(ww_tm * np.abs(u_tm - v_tm))
    return dd

def TW_Operations_NB201(u,v,alpha=0.1):
    # can handle both 1Gram and 2Gram
    
    MaxLength=20 # len for 2gram count vector given 4 operations
    
    if len(u)<MaxLength:
        u=u+[0]*(MaxLength-len(u))
        
    if len(v)<MaxLength:
        v=v+[0]*(MaxLength-len(v))
        
    # normalisation
    u=u/np.sum(u)
    v=v/np.sum(v)
    
    # tree metric mapping
    #    u_tm = u.tolist() +  [u[0] + u[1]]
    #    v_tm = v.tolist() +[ v[0] + v[1]]
    
    u_tm = TreeMetric_Mapping_2G_NASBENCH201(u);
    v_tm = TreeMetric_Mapping_2G_NASBENCH201(v);

    #ww_tm = np.asarray([alpha, alpha, 1, 1-alpha])
    alpha = 0.1;
    a = alpha;
    b = 1-alpha;
    aa = a*a;
    ab = a*b;
    ww_tm  = [a  ,a  ,1  ,1  ,aa , \
              aa ,aa ,aa ,aa ,aa , \
              aa ,aa ,aa ,aa ,1  , \
              a  ,aa ,aa ,a  ,1  , \
              b  ,1  ,ab ,ab ,b  , \
              ab ,ab ,b  ,ab ,ab , \
              b  ,b  ,1]

    u_tm=np.asarray(u_tm)
    v_tm=np.asarray(v_tm)
    # tree-Wasserstein
    dd = np.sum(ww_tm * np.abs(u_tm - v_tm))
    return dd
    


def TW_NASBENCH101(MX, MY, opX, opY, layerX,layerY):
    dd_Operations = TW_Operations_NB101(opX, opY)
    #dd_Degrees = TW_Degrees_NASBENCH(MX, MY)
    dd_InDegrees = TW_InDegrees_NASBENCH(MX, MY,layerX,layerY)
    dd_OutDegrees = TW_OutDegrees_NASBENCH(MX, MY,layerX,layerY)

    #dd=lamb*dd_Operations+(1-lamb)*dd_Degrees
    return dd_Operations,dd_InDegrees,dd_OutDegrees
    
def TW_NASBENCH201(MX, MY, opX, opY, layerX,layerY):
    dd_Operations = TW_Operations_NB201(opX, opY)
    #dd_Degrees = TW_Degrees_NASBENCH(MX, MY)
    dd_InDegrees = TW_InDegrees_NASBENCH(MX, MY,layerX,layerY)
    dd_OutDegrees = TW_OutDegrees_NASBENCH(MX, MY,layerX,layerY)

    #dd=lamb*dd_Operations+(1-lamb)*dd_Degrees
    return dd_Operations,dd_InDegrees,dd_OutDegrees



def TW_2G_NB101(MX, MY, opX, opY, layerX,layerY):
    dd_Operations = TW_Operations_NASBENCH101(opX, opY)
    
    #dd_Degrees = TW_Degrees_v2_NASBENCH101(MX, MY)
    dd_InDegrees = TW_InDegrees_NASBENCH(MX, MY,layerX,layerY)
    dd_OutDegrees = TW_OutDegrees_NASBENCH(MX, MY,layerX,layerY)
    
    #print("dd operation",dd_Operations)
    #print("dd degree",dd_Degrees)
    
    #dd=lamb*dd_Operations+(1-lamb)*dd_Degrees
    
    #dd=(1-lamb1-lamb2)*dd_Operations+lamb1*dd_InDegrees+lamb2*dd_OutDegrees

    #return dd
    return dd_Operations, dd_InDegrees,dd_OutDegrees


def TW_2G_NB201(MX, MY, opX, opY,layerX,layerY):
    dd_Operations = TW_Operations_NB201(opX, opY)
    
    #dd_Degrees = TW_Degrees_v2_NASBENCH101(MX, MY)
    dd_InDegrees = TW_InDegrees_NASBENCH(MX, MY,layerX,layerY)
    dd_OutDegrees = TW_OutDegrees_NASBENCH(MX, MY,layerX,layerY)
    
    #print("dd operation",dd_Operations)
    #print("dd degree",dd_Degrees)
    
    #dd=lamb*dd_Operations+(1-lamb)*dd_Degrees
    
    #dd=(1-lamb1-lamb2)*dd_Operations+lamb1*dd_InDegrees+lamb2*dd_OutDegrees

    #return dd
    return dd_Operations, dd_InDegrees,dd_OutDegrees




MZ = np.asarray([[0, 1, 1, 0, 1, 0, 0],
        [0,0,0,0,1,1, 1],
      [0,0,0,0,0,0, 0],
      [0,0,0,0, 0,0,0],
      [0,0,0,0,0,0, 0],
      [0,0,0,0,0,0, 0],
      [0,0,0,0,0,0,0]])
        
MX = np.asarray([[0, 1, 1, 1, 0, 1, 0],
        [0,0,0,0,0,0, 1],
      [0,0,0,0,0,0, 1],
      [0,0,0,0, 1,0,0],
      [0,0,0,0,0,0, 1],
      [0,0,0,0,0,0, 1],
      [0,0,0,0,0,0,0]])

#% adjacency matrix for network B
MY = np.asarray( [[0, 1, 0, 1, 0, 1, 0],
       [ 1,0,0,1,1,0, 1],
      [0,0,1,0,0,0, 1],
      [0,0,0,0, 1,0,0],
      [0,0,0,0,0,0, 1],
      [0,0,1,0,0,0, 1],
      [0,0,0,0,0,0,0]])

opX=[4,3,2,1,1,2,3,1,4,2,0,1]

opY=[4,3,2,1,1,2,3,1,3,2,0,1]
     

#dd=TW_v2_NASBENCH101(MX,MY,opX,opY)
##print(dd)
#
#dd=TW_v2_NASBENCH101(MZ,MZ,opX,opX)
#print(dd)

layerX=shortest_path(MX,method="D")
layerX[layerX==np.inf]=-1
layerX=layerX[0,:]


layerY=shortest_path(MY,method="D")
layerY[layerY==np.inf]=-1
layerY=layerY[0,:]


dd=TW_2G_NB101(MX,MY,opX,opY,layerX,layerY)
#print(dd)

dd=TW_2G_NB101(MZ,MZ,opX,opX,layerX,layerY)
#print(dd)


dd=TW_2G_NB201(MX,MZ,opX,opX,layerX,layerY)
#print(dd)


